Knowledge-based model validation using a custom metric

Vehicle models have a long history of research and as of today are able to model the involved physics in a reasonable manner. However, each new vehicle has its new characteristics or parameters. The identification of these is the main task of an engineer. To validate whether the correct parameter set has been chosen is a tedious task and often can only be performed by experts. Metrics known commonly used in literature are able to compare different results under certain aspects. However, they fail to answer the question: Are the models accurate enough? In this article, we propose the usage of a custom metric trained on the knowledge of experts to tackle this problem. Our approach involves three main steps: first, the formalized collection of subject matter experts' opinion on the question: Having seen the measurement and simulation time series in comparison, is the model quality sufficient? From this step, we obtain a data set that is able to quantify the sufficiency of a simulation result based on a comparison to corresponding experimental data. In a second step, we compute common model metrics on the measurement and simulation time series and use these model metrics as features to a regression model. Third, we fit a regression model to the experts' opinions. This regression model, i.e., our custom metric, can than predict the sufficiency of a new simulation result and gives a confidence on this prediction.

==> Data/00_state_of_art/expert_rating_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import signal_metrics as sgm\n",
    "\n",
    "path = '../Experiments_and_Simulation_Data/'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "95.14851910651889"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## good rating (0.98)\n",
    "name = 'Ramp1_xRack' #'08_Ramp_xRACK' \n",
    "simu = np.array(pd.read_csv(path+name+'_xax.csv',header=None)[0])\n",
    "mess = np.array(pd.read_csv(path+name+'_meas.csv',header=None)[0])\n",
    "time = np.array(pd.read_csv(path+name+'_time.csv',header=None)[0])\n",
    "#print(\"rms = \",np.mean((simu-mess)**2))\n",
    "sgm.normalized_rmse(simu,mess)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,axs = plt.subplots(1)\n",
    "axs.ticklabel_format(axis='y',style='sci', scilimits=(0, 0)) \n",
    "axs.plot(time, simu, '-x', color ='green', linewidth= 1, markevery=10, label=\"simulation\")\n",
    "axs.plot(time, mess, color ='black',linewidth = 2,label=\"experiment\")\n",
    "axs.set_xlim([0,22.5])\n",
    "#axs.set_ylim([-0.008,0.008])\n",
    "axs.set_xlabel(\"time $t$ in s\")\n",
    "axs.set_ylabel(\"position $x$ in m\")\n",
    "#axs.grid()\n",
    "axs.legend(loc='upper center', bbox_to_anchor=(0.5, 1.1),\n",
    "          ncol=3, fancybox=True, shadow=True)\n",
    "plt.savefig('good_rating.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "94.95353240060936"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "## not so good rating(0.79)\n",
    "name = 'Sine1_xRack' #'01_Sine_xRACK_t112_115'\n",
    "simu = np.array(pd.read_csv(path+name+'_xax.csv',header=None)[0])\n",
    "mess = np.array(pd.read_csv(path+name+'_meas.csv',header=None)[0])\n",
    "time = np.array(pd.read_csv(path+name+'_time.csv',header=None)[0])\n",
    "#print(\"rms = \",np.mean((simu-mess)**2))\n",
    "sgm.normalized_rmse(simu,mess)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,axs = plt.subplots(1)\n",
    "axs.ticklabel_format(axis='y',style='sci', scilimits=(0, 0)) \n",
    "axs.plot(time-75, simu, '-x', color ='green', linewidth= 1, markevery=10, label=\"simulation\")\n",
    "axs.plot(time-75, mess, color ='black',linewidth = 2,label=\"experiment\")\n",
    "axs.set_xlim([0,2.8])\n",
    "#axs.set_ylim([-0.00022,0.00022])\n",
    "axs.set_xlabel(\"time $t$ in s\")\n",
    "axs.set_ylabel(\"position $x$ in m\")\n",
    "#axs.grid()\n",
    "axs.legend(loc='upper center', bbox_to_anchor=(0.5, 1.1),\n",
    "          ncol=3, fancybox=True, shadow=True)\n",
    "plt.savefig('not_good_rating.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Data/00_state_of_art/rms_phase_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import math"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "time = np.linspace(0,5,501)\n",
    "mess = np.sin(2.0*math.pi*1.0*time)\n",
    "\n",
    "simu_phase = np.sin(2.0*math.pi*1.0*time-0.1)\n",
    "simu_ampli = 1.10015*np.sin(2.0*math.pi*1.0*time)\n",
    "print(\"rms_phase = \",np.mean((simu_phase-mess)**2))\n",
    "print(\"rms_ampli = \",np.mean((simu_ampli-mess)**2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig,axs = plt.subplots(1)\n",
    "axs.ticklabel_format(axis='y',style='sci', scilimits=(0, 0)) \n",
    "axs.plot(time, simu_phase, '-', color ='red', linewidth= 1, markevery=10, label=\"simulation\")\n",
    "axs.plot(time, mess, color ='black',linewidth = 2,label=\"experiment\")\n",
    "axs.set_xlim([0,5])\n",
    "axs.set_ylim([-1.15,1.15])\n",
    "axs.set_xlabel(\"time $t$ in s\")\n",
    "axs.set_ylabel(\"position $x$ in m\")\n",
    "#axs.grid()\n",
    "axs.legend(loc='upper center', bbox_to_anchor=(0.5, 1.1),\n",
    "          ncol=3, fancybox=True, shadow=True)\n",
    "plt.savefig('phase.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig,axs = plt.subplots(1)\n",
    "axs.ticklabel_format(axis='y',style='sci', scilimits=(0, 0)) \n",
    "axs.plot(time, simu_ampli, '-', color ='red', linewidth= 1, markevery=10, label=\"simulation\")\n",
    "axs.plot(time, mess, color ='black',linewidth = 2,label=\"experiment\")\n",
    "axs.set_xlim([0,5])\n",
    "axs.set_ylim([-1.15,1.15])\n",
    "axs.set_xlabel(\"time $t$ in s\")\n",
    "axs.set_ylabel(\"position $x$ in m\")\n",
    "#axs.grid()\n",
    "axs.legend(loc='upper center', bbox_to_anchor=(0.5, 1.1),\n",
    "          ncol=3, fancybox=True, shadow=True)\n",
    "plt.savefig('amplitude.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Data/Experiments_and_Simulation_Data/00_plot_time_series.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "45355c01-7cb2-45df-a502-9eaad67580d3",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\mni7rng\\AppData\\Local\\Temp\\ipykernel_4632\\2629345209.py:9: DeprecationWarning: \n",
      "Pyarrow will become a required dependency of pandas in the next major release of pandas (pandas 3.0),\n",
      "(to allow more performant data types, such as the Arrow string type, and better interoperability with other libraries)\n",
      "but was not found to be installed on your system.\n",
      "If this would cause problems for you,\n",
      "please provide us feedback at https://github.com/pandas-dev/pandas/issues/54466\n",
      "        \n",
      "  import pandas as pd\n"
     ]
    }
   ],
   "source": [
    "from scipy.integrate import solve_ivp\n",
    "from scipy.interpolate import interp1d \n",
    "from scipy.integrate import trapezoid \n",
    "from numpy import diff\n",
    "import math\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from sklearn.linear_model import Lasso\n",
    "import pandas as pd "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "92282782-21f8-4c67-92f9-61ef0a60f057",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.rcParams[\"font.family\"] = \"Serif\"\n",
    "plt.rcParams['font.size'] = 16"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ad54770b-f149-4200-bcff-a62f1b4602d4",
   "metadata": {},
   "outputs": [],
   "source": [
    "name = \"Sine1_xRACK\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "34768f2c-00f4-4f70-90d6-897ea33bd4ca",
   "metadata": {},
   "outputs": [],
   "source": [
    "x_meas = np.array(pd.read_csv(name+'_meas.csv'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a18bfeb4-9b80-4d69-95c3-101aade9bfd2",
   "metadata": {},
   "outputs": [],
   "source": [
    "x_sim = np.array(pd.read_csv(name+'_xax.csv'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "fe916d5a-c54d-4829-958a-87c3d90ec94c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rms =  2.3878779433624134e-10\n"
     ]
    }
   ],
   "source": [
    "print(\"rms = \",np.mean((x_meas-x_sim)**2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "28c25b3c-3a09-4bce-8a65-d1b130394f76",
   "metadata": {},
   "outputs": [],
   "source": [
    "time = np.array(pd.read_csv(name+'_time.csv'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "786e8925-31b1-4988-9601-153b13ccdbd2",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(time,x_meas*1000,label = \"measurement\", color='black')\n",
    "plt.plot(time,x_sim*1000, label = \"simulation\", color='orange')\n",
    "plt.xlabel(\"Time\")\n",
    "plt.xticks([])\n",
    "plt.yticks([])\n",
    "plt.ylabel(\"Rack position\")\n",
    "#plt.grid()\n",
    "#plt.legend(bbox_to_anchor=(0.48,1.01))\n",
    "plt.tight_layout()\n",
    "plt.savefig(name+\"_comparison.png\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "258ba36f-470e-49a1-9f07-acbe282f86cf",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a2409187-65df-4117-aabe-1d0f40956ab3",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "202ead9f-e3f9-47b9-a2e0-1ca15a70e4ca",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Data/Experiments_and_Simulation_Data/evaluations.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Welcome!"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### First things first\n",
    "Thank you for taking the time to help us evaluate the quality of some simulative results via comparing them to experimental results. This is an interactive \"notebook\". You can **click on the >>-button** (\"Restart Kernel and Run All Cells\") **once** to load the data. Afterwards, you only have to drag and click. You can completely **ignore the code**.<br>\n",
    "We will give you some plots and a slider to rate the plots directly below, so the rating you give with that slider belongs to the plot directly above. When you are done with all ratings (or want to make a break) click the \"Save\"-Button at the very end of the notebook. Do not close this page while drinking your coffee. Changes in the notebook will be lost (even when you hit the save button, this just writes the data to an output-file). Imagine it more as a write than a \"save notebook state\" function. \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x150 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%matplotlib widget\n",
    "import warnings; warnings.simplefilter('ignore')\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.image as mpimg\n",
    "\n",
    "from matplotlib.patches import Ellipse\n",
    "import pylab as pl\n",
    "\n",
    "import sbdt.custom_metric.plots as plots\n",
    "from sbdt.custom_metric.evaluate_metric import *\n",
    "from sbdt.custom_metric.data_classes import construct_facevalitem_from_as\n",
    "cmap,img = plots.plot_custom_metric_colorbar()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Meaning of the rating\n",
    "You can see a colorbar above. It visualizes the objective rating score, R, ranging from 0 to 1. The higher the score the better the correlation between the two signals. \n",
    "The single-rating number can be transferred to a grade that represents the goodness of the correlation by using a sliding scale (see Table below).\n",
    "\n",
    "| Rank, r | Grade | Rating, R | Description |\n",
    "|---|---|---|---|\n",
    "| 1 | Excellent | R > 0,94 | Almost perfect characteristics of the reference signal is captured |\n",
    "| 2 | Good | 0.8 < R $\\leq$ 0.94 | Reasonably good characteristics of the reference signal is captured, but there are noticeable differences between both signals |\n",
    "| 3 | Fair | 0.58 < R $\\leq$ 0.8 | Basic characteristics of the reference signal is captured but there are significant differences between the two signals |\n",
    "| 4 | Poor | R $\\leq$ 0.58 | Almost no correlation between the two signals |"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Your task\n",
    "Take at the look at the simulation results for an **Rack position control**-scenario, compared to experimental measurements. According to the reating score R described above, decide how critical the deviations are or if the simualtion matches fairly well."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Comparison of Sin-experiments: "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x150 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "path = '.'\n",
    "name = 'Sine1_torECU'#'01_Sine_torECU_t75_78'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"torque_ECU in Nm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p1 = EvaluationBoard(1,facevalitem)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x150 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "path = '.'\n",
    "name = 'Sine1_xRack' #'01_Sine_xRACK_t75_78'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"rack position in mm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p2 = EvaluationBoard(2,facevalitem)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x150 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "path = '.'\n",
    "name = 'Sine2_torECU' #'01_Sine_torECU_t112_115'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"torque_ECU in Nm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p3 = EvaluationBoard(3,facevalitem)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 900x150 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "path = '.'\n",
    "name = 'Sine2_xRack'#'01_Sine_xRACK_t112_115'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"rack position in mm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p4 = EvaluationBoard(4,facevalitem)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Comparison of the Ramp-experiments:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = '.'\n",
    "name = '01_Ramp_torECU'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"torque_ECU in Nm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p5 = EvaluationBoard(5,facevalitem)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = '.'\n",
    "name = '01_Ramp_xRACK'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"rack position in mm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p6 = EvaluationBoard(6,facevalitem)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = '.'\n",
    "name = '08_Ramp_torECU'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"torque_ECU in Nm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p7 = EvaluationBoard(7,facevalitem)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = '.'\n",
    "name = '08_Ramp_xRACK'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"rack position in mm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p8 = EvaluationBoard(8,facevalitem)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = '.'\n",
    "name = '20_Ramp_torECU'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"torque_ECU in Nm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p9 = EvaluationBoard(9,facevalitem)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "path = '.'\n",
    "name = '20_Ramp_xRack'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"rack position in mm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p10 = EvaluationBoard(10,facevalitem)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "path = '.'\n",
    "name = '20_Ramp_xRACK'\n",
    "facevalitem = construct_facevalitem_from_as(path, name, \"rack position in mm\")\n",
    "facevalitem.mean_of_expert_rating()\n",
    "p9 = EvaluationBoard(9,facevalitem)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Don't forget to save: By clickling the button below (\"Save\")\n",
    "You can check the \"Evaluations.txt\" file in the same folder as you evaluations "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "s = SaveButton([p1,p2,p3,p4,p5,p6,p7,p8,p9,p10])\n",
    "s.init_button()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Data/Experiments_and_Simulation_Data/sbdt/controller/abstract.py <==
from abc import ABC, abstractmethod
from typing import Optional

import numpy.typing as npt


class AbstractController(ABC):
    """Abstract controller class, which should be the basis for, e.g., PID, MPC, etc subclasses.

    It contains the control evaluation function given system measurements and an optional time
    step, if the controller is time-dependent (e.g., reference tracking, etc.).
    """

    @abstractmethod
    def reset(self) -> None:
        """Reset internal controller states such as integrators, etc."""

    @abstractmethod
    def control(self, y: npt.NDArray, time: Optional[float] = None) -> npt.NDArray:
        """Implement the control action given the measurement and optionally the current time step.

        Args:
            y: (dim_y, 1) Measurement provided by simulation or sensors
            time: time stamp provided by simulation or measurement system

        Returns:
            Control value
        """


==> Data/Experiments_and_Simulation_Data/sbdt/controller/linear_feedback.py <==
from typing import Optional

import numpy.typing as npt

from sbdt.controller.abstract import AbstractController
from sbdt.tools.checker import check_matrix_or_none


class LinearFeedbackController(AbstractController):
    """Linear feedback controller of the form u = K @ y.

    Attributes:
        __feedback_matrix: (dim_u, dim_y) measurement feedback matrix
    """

    __feedback_matrix: npt.NDArray

    def __init__(self, feedback_matrix: npt.NDArray) -> None:
        """Initialize the controller.

        Args:
            feedback_matrix: (dim_u, dim_y) measurement feedback matrix
        """
        # check if feedback K is a matrix
        self.__feedback_matrix = check_matrix_or_none(feedback_matrix)

    def reset(self) -> None:
        """Reset internal controller states such as integrators, etc."""

    def control(self, y: npt.NDArray, time: Optional[float] = None) -> npt.NDArray:
        """Implement the control action given the measurement and optionally the current time step.

        Args:
            y: (dim_y, 1) measurements
            time: time stamp

        Returns:
            (dim_u, 1) control signal
        """
        check_matrix_or_none(y)
        return self.__feedback_matrix @ y


==> Data/Experiments_and_Simulation_Data/sbdt/custom_metric/data_classes.py <==
import os
from dataclasses import dataclass
from typing import List

import matplotlib.pyplot as plt
import numpy as np
import numpy.typing as npt
from matplotlib import ticker

from sbdt.tools.checker import check_matching_dimensions
from sbdt.trajectory.trajectory import Trajectory


@dataclass
class FaceValidationItem:
    """Class for simulation and experiment time series and expert judgement.

    The expert judgement comes typically from face validation (experts
    look visually at simulation vs. experiment plots).

    Attributes:
        name: name of the face validaiton item.
        simulation_timeseries: dataclass of Trajectory.
        experiment_timeseries: dataclass of Trajectory.
        expert_rating: (n_experts,) one dimensional array of expert ratings.
    """

    name: str
    quantity: str
    simluation_timeseries: Trajectory
    experiment_timeseries: Trajectory
    expert_rating: npt.NDArray = np.full(1, np.inf)

    def mean_of_expert_rating(self):
        """Give mean of expert rating."""
        return np.mean(self.expert_rating)

    def median_of_expert_rating(self):
        """Compute median of expert rating."""
        return np.median(self.expert_rating)

    def plot(self) -> plt.Axes:
        """Gives face validation plot.

        Returns:
            axis: the matplotlib axis handle.
        """
        _fig, axis = plt.subplots()
        axis.plot(
            self.simluation_timeseries.time,
            np.squeeze(self.simluation_timeseries.y),
            label="sim",
            color="red",
        )
        axis.plot(
            self.simluation_timeseries.time,
            np.squeeze(self.experiment_timeseries.y),
            label="exp",
            color="black",
        )
        axis.set_title(self.name)
        axis.set_ylabel(self.quantity)
        axis.set_xlabel("time in s")
        formatter = ticker.ScalarFormatter(useMathText=True)
        formatter.set_scientific(True) 
        formatter.set_powerlimits((-1,1)) 
        axis.yaxis.set_major_formatter(formatter) 
        axis.yaxis.set_major_formatter(formatter) 
        axis.legend()
        return axis


FaceValList = List[FaceValidationItem]


def construct_facevalitem_from_as(path: str, name: str, quantity: str) -> FaceValidationItem:
    """Constructs time series and expert ratings from AS csv files.

    The csv files are expected to have specific file names, which contain
    underscores and suffix to organize values to respective quantities.
    Somefile_time.csv depicts the discrete time values at which the quantity
    has been evaluated, whereas somfile_meas.csv gives the corresponding quantity
    value of the experimental values and somefile_xax.csv the corresponding
    simulative predictions at each time step. The file some_rating.csv gives the
    expert evaluation on the similarity between experimental and numerical result.

    Args:
        path: path to folder with csv files.
        name: shared filename of csv files.

    Returns:
        face validation item: generated from data in csv files
    """
    path_and_name = os.path.join(path, name)

    def _read_csv(ext):
        return np.loadtxt(path_and_name + ext)

    def _read_2d(ext):
        dat = _read_csv(ext)
        return np.reshape(dat, (1, -1))

    def _read_time(ext="_time.csv"):
        return _read_csv(ext)

    def _read_sim(ext="_xax.csv"):
        return _read_2d(ext)

    def _read_meas(ext="_meas.csv"):
        return _read_2d(ext)

    def _read_rating(ext="_rating.csv"):
        return _read_csv(ext)

    check_matching_dimensions(_read_meas(), _read_sim())

    return FaceValidationItem(
        name,
        quantity,
        Trajectory(_read_time(), _read_sim()),
        Trajectory(_read_time(), _read_meas()),
        _read_rating(),
    )


==> Data/Experiments_and_Simulation_Data/sbdt/custom_metric/evaluate_metric.py <==
import matplotlib.pyplot as plt
from ipywidgets import Button, Layout  # type: ignore
from matplotlib import colormaps
from matplotlib.widgets import Slider

from sbdt.custom_metric.plots import plot_custom_metric_colorbar

cmap = colormaps["RdYlGn"]


class EvaluationBoard:
    """Display board for evaluation of metric by experts."""

    def __init__(self, idx, facevalitem):
        """Initialize evaluation board."""
        # plt.subplots(211)#, gridspec_kw={"width_ratios": [4, 1]}, figsize=(8, 4))
        self.idx = idx
        self.slider = 0
        self.value = 0.5
        self.facevalitem = facevalitem
        facevalitem.plot()
        cmp, img = plot_custom_metric_colorbar()
        self.img = img
        self.cmp = cmp

        axslider = plt.axes([0.1, 0.48, 0.8, 0.04])
        slider = Slider(axslider, "Bewertung", 0.0, 1.0)  # , 0.5)

        def update(val):
            """Update evaluation according to slider value."""
            self.value = val

        slider.on_changed(update)
        update(0.5)
        self.slider = slider


class SaveButton:
    """Button for result saving."""

    def __init__(self, evaluation_boards):
        """Initialize figure for button."""
        self.evaluation_boards = evaluation_boards

    def init_button(self):
        """Initialize button widget."""
        layout_btn = Layout(width="200px")
        button = Button(
            description="Save",
            disabled=False,
            layout=layout_btn,
        )

        def save_result(value):
            """Save results upon press."""
            with open(r"Evaluations.txt", "w", encoding="utf8") as resultfile:
                resultfile.write("#pictureIndex rating")
                for evaluation_board in self.evaluation_boards:
                    idx = evaluation_board.idx
                    value = evaluation_board.value
                    resultfile.write("\n" + str(idx) + "\t" + str(value))

        button.on_click(save_result)
        save_result(0.5)

        return button


==> Data/Experiments_and_Simulation_Data/sbdt/custom_metric/fit_metric.py <==
import numpy as np
import numpy.typing as npt
from sklearn import linear_model, metrics

from sbdt.custom_metric.data_classes import FaceValList


def _select_metrics() -> list:  # pragma: no cover
    """Select metrics to compute features.

    https://scikit-learn.org/stable/modules/model_evaluation.html

    Todo:
    and later from Bosch Signal-Metrics
    """
    return [
        metrics.mean_squared_error,
        metrics.mean_absolute_error,
        metrics.median_absolute_error,
    ]


def read_targets(face_val_list: FaceValList) -> npt.NDArray:
    """Convert FaceValidationItem into targets.

    Args:
        face_val_list: list of FaveValList items.

    Returns:
        targets: (n_samples,) array of average expert rating.
    """
    samples = len(face_val_list)
    targets = np.empty(samples)
    for idx, item in enumerate(face_val_list):
        targets[idx] = item.mean_of_expert_rating()

    return targets


def metrics2features(face_val_list: FaceValList) -> npt.NDArray:
    """Convert time series into array of error metrics.

    Args:
        face_val_list: list of FaveValList items.

    Returns:
        features: (n_samples, n_features) array of features for training the metric.
    """
    selected_metrics = _select_metrics()

    n_features = len(selected_metrics)
    m_samples = len(face_val_list)
    features = np.empty([m_samples, n_features])

    for row, item in enumerate(face_val_list):
        for col, metric in enumerate(selected_metrics):
            y_true = item.experiment_timeseries.y
            y_prediction = item.simluation_timeseries.y

            features[row, col] = metric(y_true, y_prediction)

    return features


def fit(features: npt.NDArray, targets: npt.NDArray):
    """Fits the coefficients of the custom metric.

    Args:
        features: (n_samples, n_features) training data.
        targets: (n_samples,) of target values.

    Returns:
        reg: a trained Scikit-learn model.
    """
    # TODO: add confidence intervalls as well
    # maybe switch to statsmodels lib instead
    # https://stackoverflow.com/questions/61292464/get-confidence-interval-from-sklearn-linear-regression-in-python

    reg = linear_model.LinearRegression()
    reg.fit(features, targets)
    return reg


==> Data/Experiments_and_Simulation_Data/sbdt/custom_metric/plots.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import ListedColormap


def plot_custom_metric_colorbar():
    """Plotting a colorbar for metric evaluation."""
    cmap_0 = mpl.colormaps["RdYlGn"]
    newcolors = cmap_0(np.logspace(-1.3, 0, 200))
    cmap = ListedColormap(newcolors)

    data_a = np.array([[0, 1]])
    plt.figure(figsize=(9, 1.5))
    img = plt.imshow(data_a, cmap=cmap)
    plt.gca().set_visible(False)
    cax = plt.axes([0.1, 0.2, 0.8, 0.6])
    cax2 = plt.axes([0.1, 0.2, 0.8, 0.6])

    mycolorbar = plt.colorbar(orientation="horizontal", cax=cax)
    mycolorbar.ax.set_xticks([0.29, 0.69, 0.87, 0.97])
    mycolorbar.ax.set_xticklabels(["poor", "fair", "good", "excellent"])
    mycolorbar.ax.xaxis.set_ticks_position("top")

    mycolorbar2 = plt.colorbar(orientation="horizontal", cax=cax2)
    mycolorbar2.ax.plot([0.58, 0.58], [0.0, 1], "black")
    mycolorbar2.ax.plot([0.80, 0.80], [0.0, 1], "black")
    mycolorbar2.ax.plot([0.94, 0.94], [0.0, 1], "black")

    mycolorbar2.ax.xaxis.set_ticks_position("bottom")

    return cmap, img


==> Data/Experiments_and_Simulation_Data/sbdt/model/abstract.py <==
import json
from abc import ABC, abstractmethod
from typing import Optional

import numpy.typing as npt
from importlib_resources import files

from sbdt.model.constraint import Constraints
from sbdt.tools.checker import check_int_or_none


# pylint: disable=too-many-instance-attributes
# because the number of arguments below seems reasonable
class AbstractModel(ABC):
    """Abstract model.

    Attributes:
        _dim_x: number of states
        _dim_u: number of inputs
        _dim_y: number of outputs
        _dim_w: number of uncertainties
        _parameter_description: description of model parameters (including si-unit)
        _parameter_values: values of model parameters
        _constraints: state, input, output, and uncertainty constraints
    """

    _dim_x: int
    _dim_u: int
    _dim_y: int
    _dim_w: int
    _parameter_description: Optional[dict]
    _parameter_values: Optional[dict]
    _constraints: Optional[Constraints]

    @property
    def dim_x(self) -> int:
        """Return number of states.

        Returns:
            number of states
        """
        return self._dim_x

    @property
    def dim_u(self) -> int:
        """Return number of inputs.

        Returns:
            number of inputs
        """
        return self._dim_u

    @property
    def dim_y(self) -> int:
        """Return number of outputs.

        Returns:
            number of outputs
        """
        return self._dim_y

    @property
    def dim_w(self) -> int:
        """Return number of uncertainties.

        Returns:
            number of uncertainties
        """
        return self._dim_w

    @property
    def parameter_description(self) -> Optional[dict]:
        """Return description of model parameters.

        Returns:
            description of model parameters
        """
        return self._parameter_description

    @property
    def parameter_values(self) -> Optional[dict]:
        """Return values of model parameters.

        Returns:
            model parameters
        """
        return self._parameter_values

    @property
    def constraints(self) -> Optional[Constraints]:
        """Return state, input, output, and uncertainty constraints.

        Returns:
            state, input, output, and uncertainty constraints
        """
        return self._constraints

    # pylint: disable=too-many-arguments
    # because the number of arguments below seems reasonable
    @abstractmethod
    def __init__(
        self,
        dim_x: int,
        dim_u: int = 0,
        dim_y: int = 0,
        dim_w: int = 0,
        constraints: Optional[Constraints] = None,
    ) -> None:
        """Initialize the model.

        Args:
            dim_x: number of states
            dim_u: number of inputs
            dim_y: number of outputs
            dim_w: number of uncertainties
            constraints: state, input, output, and uncertainty constraints
        """
        # check if inputs are proper integers or None
        for number in (dim_x, dim_u, dim_y, dim_w):
            check_int_or_none(number)

        # TODO: check that dimensions of constraints match number of ...

        # initialize properties
        self._dim_x = dim_x
        self._dim_u = dim_u
        self._dim_y = dim_y
        self._dim_w = dim_w
        self._constraints = constraints

    def __repr__(self) -> str:
        """Return representation of the model.

        Returns:
            representation of model
        """
        representation = (
            f"class name: {self.__class__.__name__} \n"
            f"dim_x: {repr(self._dim_x)} \n"
            f"dim_u: {repr(self._dim_u)} \n"
            f"dim_y: {repr(self._dim_y)} \n"
            f"dim_w: {repr(self._dim_w)} \n"
            f"constraints: \n {repr(self._constraints)} \n"
        )

        return representation

    @abstractmethod
    def f(
        self,
        x: npt.NDArray,
        u: Optional[npt.NDArray] = None,
        w: Optional[npt.NDArray] = None,
    ) -> npt.NDArray:
        """Implement the system dynamics.

        The system dynamics can be given as ordinary differential equation (continuous time) or
        difference equation (discrete time).

        Args:
            x: (dim_x, 1) system state
            u: (dim_u, 1) system input
            w: (dim_w, 1) uncertainty

        Returns:
            (dim_x, 1) value of the system dynamics
        """

    @abstractmethod
    def g(self, x: npt.NDArray) -> npt.NDArray:
        """Implement the measurement equation.

        The measurement equation can be given as ordinary differential equation (continuous time)
        or difference equation (discrete time).

        Args:
            x: (dim_x, 1) system state

        Returns:
            (dim_x, 1) value of the measurement equation
        """

    def load_json(self, package_name: str, json_file: str) -> dict:
        """Load and parse the .json-file and return contents as a dict.

        Args:
            package_name: Name of the package containing the .json-file
            json_file: Name of the .json-file to be loaded

        Returns:
            dict of loaded elements from the .json-file, where entries in the .json-file
              containing the substring "__comment:" are not imported into the dict
        """
        assert json_file is not None
        with open(
            files(package_name).joinpath(json_file), encoding="utf-8"
        ) as json_text_io_wrapper:
            assert json_text_io_wrapper is not None
            param_dict = json.load(json_text_io_wrapper)

        # find the comments marked by the substring "__comment:" in the imported dictionary
        comment_entries = dict(filter(lambda item: "__comment:" in item[0], param_dict.items()))

        # remove the comments marked by the substring "__comment:" from the imported dictionary
        for comment_entry_key in comment_entries:
            del param_dict[comment_entry_key]

        return param_dict

    def dict_key_diff(self, dict1: dict, dict2: dict) -> set:
        """Get difference of the keys of two dictionaries.

        Args:
            dict1: Dictionary 1 for comparison
            dict2: Dictionary 2 for comparison

        Returns:
            set of differences between dict_keys of dict1 and dict2
        """
        # diff1 returns dictionary keys, which are missing in dict2 compared to dict1
        diff1 = set(dict1.keys()).difference(dict2.keys())

        # diff2 returns dictionary keys, which are missing in dict1 compared to dict2
        diff2 = set(dict2.keys()).difference(dict1.keys())

        # union of diff1 and diff2 returns the set of different keys between dict1 and dict2
        diff = diff1.union(diff2)
        return diff

    def load_parameters(
        self,
        parameter_package_name: str,
        parameter_description_json_file: str,
        parameter_values_json_file: str,
    ):
        """Load the model parameters from the .json-files.

        Args:
            parameter_package_name: Name of the package containing the parameter .json-files
            parameter_description_json_file: Name of .json-file containing the description of
              the model parameters
            parameter_values_json_file: Name of .json-file containing values for the model
              parameters
        """
        # read .json-files containing the model parameters
        self._parameter_description = self.load_json(
            parameter_package_name, parameter_description_json_file
        )
        self._parameter_values = self.load_json(parameter_package_name, parameter_values_json_file)

        # find the keys that are different between the json-files
        diff = self.dict_key_diff(self._parameter_description, self._parameter_values)

        # assert, that there are no inconsistent parameter names between the .json-file containing
        # the description of the model parameters and the .json-file containing the values of the
        # model parameters
        assert not diff

        # call postprocessing of parameters
        self.postprocess_parameters()

    def postprocess_parameters(self):
        """Postprocess the model parameters.

        This method can be overloaded in child-classes, if postprocessing of the model parameters
        is required in that particular child-class.
        """


==> Data/Experiments_and_Simulation_Data/sbdt/model/constraint.py <==
from typing import Optional

from sbdt.set.abstract import AbstractSet


class Constraints:
    """Model constraints for states, inputs, outputs, and uncertainties.

    Attributes:
        x_cons: {dim_x} state constraints
        u_cons: {dim_u} input constraints
        y_cons: {dim_y} output constraints
        w_cons: {dim_w} uncertainty constraints
    """

    x_cons: Optional[AbstractSet]
    u_cons: Optional[AbstractSet]
    y_cons: Optional[AbstractSet]
    w_cons: Optional[AbstractSet]

    def __init__(
        self,
        x_cons: Optional[AbstractSet] = None,
        u_cons: Optional[AbstractSet] = None,
        y_cons: Optional[AbstractSet] = None,
        w_cons: Optional[AbstractSet] = None,
    ) -> None:
        """Initialize constraint set.

        Args:
            x_cons: {dim_x} state constraints
            u_cons: {dim_u} input constraints
            y_cons: {dim_y} output constraints
            w_cons: {dim_w} uncertainty constraints
        """
        # initialize properties
        self.x_cons = self.__check_set_or_none(x_cons)
        self.u_cons = self.__check_set_or_none(u_cons)
        self.y_cons = self.__check_set_or_none(y_cons)
        self.w_cons = self.__check_set_or_none(w_cons)

    def __repr__(self) -> str:
        """Return representation of the constraints.

        Returns:
            representation of constraints
        """
        representation = (
            f"class name: {self.__class__.__name__} \n"
            f"x_cons: {repr(self.x_cons)} \n"
            f"u_cons: {repr(self.u_cons)} \n"
            f"y_cons: {repr(self.y_cons)} \n"
            f"w_cons: {repr(self.w_cons)} \n"
        )

        return representation

    def __check_set_or_none(self, constraint_set: Optional[AbstractSet]) -> Optional[AbstractSet]:
        """Check if constraint set is a set.

        Args:
            constraint_set: (dim_*) constraint set

        Returns:
            (dim_*) constraint set if it has been verified successfully
        """
        if constraint_set is not None:
            # constraint set must be an instance of 'AbstractSet'
            assert isinstance(constraint_set, AbstractSet)

        return constraint_set


==> Data/Experiments_and_Simulation_Data/sbdt/model/linear_time_invariant.py <==
from __future__ import annotations  # -> avoid forward references in class functions

from typing import Optional

import numpy as np
import numpy.typing as npt
from scipy.signal import cont2discrete

from sbdt.model.abstract import AbstractModel
from sbdt.model.constraint import Constraints
from sbdt.tools.checker import (
    add_matrix_multiplication_if_not_none,
    check_matrix_or_none,
    check_n_rows_and_return_n_columns,
)


class LTIModel(AbstractModel):
    """Abstract linear time-invariant (LTI) model.

    Attributes:
        _A: (dim_x, dim_x) state/model matrix
        _B: (dim_x, dim_u) input matrix
        _C: (dim_y, dim_x) output matrix
        _W: (dim_x, dim_w) uncertainty matrix
    """

    _A: npt.NDArray
    _B: Optional[npt.NDArray]
    _C: Optional[npt.NDArray]
    _W: Optional[npt.NDArray]

    @property
    def A(self) -> npt.NDArray:
        """Return state/model matrix.

        Returns:
            (dim_x, dim_x) state/model matrix
        """
        return self._A

    @property
    def B(self) -> Optional[npt.NDArray]:
        """Return input matrix.

        Returns:
            (dim_x, dim_u) input matrix
        """
        return self._B

    @property
    def C(self) -> Optional[npt.NDArray]:
        """Return output matrix.

        Returns:
            (dim_y, dim_x) output matrix
        """
        return self._C

    @property
    def W(self) -> Optional[npt.NDArray]:
        """Return uncertainty matrix.

        Returns:
            (dim_x, dim_w) uncertainty matrix
        """
        return self._W

    # pylint: disable=too-many-arguments
    # because the number of arguments below seems reasonable
    def __init__(
        self,
        A: npt.NDArray,
        B: Optional[npt.NDArray] = None,
        C: Optional[npt.NDArray] = None,
        W: Optional[npt.NDArray] = None,
        constraints: Optional[Constraints] = None,
    ) -> None:
        """Initialize the model.

        Args:
            A: (dim_x, dim_x) state/model matrix
            B: (dim_x, dim_u) input matrix
            C: (dim_y, dim_x) output matrix
            W: (dim_x, dim_w) uncertainty matrix
            constraints: state, input, output, and uncertainty constraints
        """
        # check if inputs are proper 2D matrices or None
        for matrix in (A, B, C, W):
            check_matrix_or_none(matrix)

        # initialize number of states
        dim_x = A.shape[0]

        # if output matrix is None -> assume all states are measurable
        if C is None:
            C = np.identity(dim_x)
        dim_y = C.shape[0]

        # check if matrix dimensions match
        assert A.shape[0] == A.shape[1]
        assert C.shape[1] == dim_x

        # compute number of inputs and uncertainties
        dim_u = check_n_rows_and_return_n_columns(B, dim_x)
        dim_w = check_n_rows_and_return_n_columns(W, dim_x)

        # initialize properties
        super().__init__(dim_x, dim_u, dim_y, dim_w, constraints)
        self._A = A
        self._B = B
        self._C = C
        self._W = W

    def __repr__(self) -> str:
        """Return representation of the model.

        Returns:
            representation of model
        """
        # call base class' representation
        representation = super().__repr__()

        # append LTI-model-specific representation
        representation += (
            f"A: \n {repr(self._A)} \n"
            f"B: \n {repr(self._B)} \n"
            f"C: \n {repr(self._C)} \n"
            f"W: \n {repr(self._W)} \n"
        )

        return representation

    def f(
        self,
        x: npt.NDArray,
        u: Optional[npt.NDArray] = None,
        w: Optional[npt.NDArray] = None,
    ) -> npt.NDArray:
        """Implement the linear system dynamics.

        The linear system dynamics can be given as ordinary differential equation (continuous time)
        or difference equation (discrete time).

        Args:
            x: (dim_x, 1) system state
            u: (dim_u, 1) system input
            w: (dim_w, 1) uncertainty

        Returns:
            (dim_x, 1) value of the system dynamics
        """
        # check if inputs are proper 2D matrices or None
        check_matrix_or_none(u)

        # add all signals
        # considering None and using '+=' results in problems with
        # type conversion (int <-> float) -> avoid this by using the following (ugly) code
        result = self._A @ x
        result = add_matrix_multiplication_if_not_none(result, self._B, u)
        result = add_matrix_multiplication_if_not_none(result, self._W, w)

        return result

    def g(self, x: npt.NDArray) -> npt.NDArray:
        """Implement the linear measurement equation.

        The linear measurement equation can be given as ordinary differential equation (continuous
        time) or difference equation (discrete time).

        Args:
            x: (dim_x, 1) system state

        Returns:
            (dim_x, 1) value of the measurement equation
        """
        check_matrix_or_none(x)
        result = self._C @ x

        return result


class LTIModelContinuous(LTIModel):
    r"""Continuous-time linear time-invariant (LTI) model.

    The model is described by:

    $$ \begin{align*}
        \dot{x}(t) &= A x(t) + B u(t) + W w(t) , \\
        y(t)  &= C x(t)
    \end{align*} $$
    """

    def to_discrete_time(self, sample_time: float) -> LTIModelDiscrete:
        """Convert model from continuous to discrete time.

        The input and the uncertainty are assumed to be constant during the sample time.
        Thus, a simple zero-order hold (zoh) method is used to exactly discretize the model.
        See:
        https://en.wikipedia.org/wiki/Discretization#Discretization_of_linear_state_space_models

        Args:
            sample_time: sample time

        Returns:
            discrete-time model
        """
        assert sample_time >= 0

        # input and uncertainty are assumed to be constant -> construct "overall" input matrix
        if self._B is not None:
            if self._W is not None:
                self_b_w = np.concatenate((self._B, self._W), axis=1)  # [B, W]
            else:
                self_b_w = self._B  # [B]
        else:
            if self._W is not None:
                self_b_w = self._W  # [W]
            else:
                self_b_w = np.zeros((self._dim_x, 1))  # [0]

        # discretize the continuous-time model matrices
        discrete_matrices = cont2discrete(
            (
                self._A,
                self_b_w,
                self._C,
                np.zeros((self._dim_y, self._dim_u)),
            ),
            sample_time,
            method="zoh",
        )

        # extract input matrix (first dim_u columns) and uncertainty matrix (last dim_w columns)
        if self._B is not None:
            discretized_b = discrete_matrices[1][:, : self._dim_u]
        else:
            discretized_b = None
        if self._W is not None:
            discretized_w = discrete_matrices[1][:, -self._dim_w :]
        else:
            discretized_w = None

        # build discrete-time model
        discrete_time_model = LTIModelDiscrete(
            discrete_matrices[0],
            discretized_b,
            discrete_matrices[2],
            discretized_w,
            self._constraints,
        )

        return discrete_time_model


class LTIModelDiscrete(LTIModel):
    r"""Discrete-time linear time-invariant (LTI) model.

    The model is described by:

    $$ \begin{align*}
        x(k+1) &= A x(k) + B u(k) + W w(k) , \\
        y(k)   &= C x(k)
    \end{align*} $$
    """


==> Data/Experiments_and_Simulation_Data/sbdt/set/abstract.py <==
from __future__ import annotations  # -> avoid forward references in class functions

from abc import ABC, abstractmethod
from typing import Any

import numpy as np
import numpy.typing as npt

from sbdt.tools.checker import check_int_or_none


class AbstractSet(ABC):
    """Abstract set.

    Attributes:
        _dim_set: dimension of set
    """

    _dim_set: int

    @property
    def dim_set(self) -> int:
        """Return dimension of the set.

        Returns:
            dimension of set
        """
        return self._dim_set

    @abstractmethod
    def __init__(self, dim_set: int) -> None:
        """Initialize set.

        Args:
            dim_set: dimension of set
        """
        # initialize property
        self._dim_set = check_int_or_none(dim_set)

    def __repr__(self) -> str:
        """Return representation of the set.

        Returns:
            representation of set
        """
        representation = (
            f"class name: {self.__class__.__name__} \n" f"dim_set: {repr(self._dim_set)} \n"
        )

        return representation

    @abstractmethod
    def __add__(self, other: Any) -> AbstractSet:
        """Add other summand (vector, other set, ...) by Minkowski addition.

        Args:
            other: {dim_set} other summand

        Returns:
            {dim_set} Minkowski addition
        """

    def __radd__(self, other: Any) -> AbstractSet:
        """Add other summand (vector, other set, ...) by Minkowski addition.

        Because the addition is cummutative, simply call '__add__'.

        Args:
            other: {dim_set} other summand

        Returns:
            {dim_set} Minkowski addition
        """
        return self.__add__(other)

    @abstractmethod
    def __rmatmul__(self, matrix: npt.NDArray) -> AbstractSet:
        """Multiply set by a matrix.

        Args:
            matrix: (dim_*, dim_set) matrix

        Returns:
            {dim_*} Matrix multiplication
        """

    @abstractmethod
    def project(self, dimensions: npt.NDArray[np.int_]) -> AbstractSet:
        """Project set onto the specified dimensions.

        Args:
            dimensions: (dimensions, ) specified dimensions

        Returns:
            {dimensions} projected set
        """


==> Data/Experiments_and_Simulation_Data/sbdt/set/zonotope.py <==
from __future__ import annotations  # -> avoid forward references in class functions

from typing import Any, Optional

import matplotlib.pyplot as plt
import numpy as np
import numpy.typing as npt

from sbdt.set.abstract import AbstractSet
from sbdt.tools.checker import check_int_or_none, check_matrix_or_none


class Zonotope(AbstractSet):
    r"""Zonotopic set.

    The zonotope is described by:
    $\{ \text{center} + \text{generators} @ \text{parameters} |
    \text{parameters} \in [-1, 1]^{\text{number of generators}} \}$.

    Zonotopes are constructed by the Minkowski addition of line segments.
    Thus, they are always centrally symmetric.
    Alternatively, zonotopes can be also seen as an affine transformation of a cube.
    See: https://en.wikipedia.org/wiki/Zonohedron#Zonotopes

    Attributes:
        _center: (dim_set, 1) center vector
        _generators: (dim_set, num generators) generator matrix
    """

    _center: npt.NDArray
    _generators: npt.NDArray

    # enable overloading of "array @ Zonotope"
    # see: https://numpy.org/neps/nep-0013-ufunc-overrides.html
    __array_ufunc__ = None

    @property
    def center(self) -> npt.NDArray:
        """Return center vector.

        Returns:
            (dim_set, 1) center vector
        """
        return self._center

    @property
    def generators(self) -> npt.NDArray:
        """Return generator matrix.

        Returns:
            (dim_set, num generators) generator matrix
        """
        return self._generators

    def __init__(self, center: npt.NDArray, generators: Optional[npt.NDArray] = None) -> None:
        """Initialize zonotope.

        Args:
            center: (dim_set, 1) center vector
            generators: (dim_set, num generators) generator matrix
        """
        # check if inputs are proper 2D matrices
        for matrix in (center, generators):
            check_matrix_or_none(matrix)

        # initialize properties of base class
        dim_set = center.shape[0]
        super().__init__(dim_set)

        # if generator matrix is None -> initialize it with empty vector, i.e., (dim_set, 0);
        # instead of np.zeros, other functions (np.empty, np.ones, ...) could also be used
        # as long as the second dimension is 0
        if generators is None:
            generators = np.zeros((dim_set, 0))

        # check if dimensions of center and generators match
        assert generators.shape[0] == dim_set

        # initialize properties
        self._center = center
        self._generators = generators

    def __repr__(self) -> str:
        """Return representation of the zonotope.

        Returns:
            representation of zonotope
        """
        # call base class' representation
        representation = super().__repr__()

        # append zonotope-specific representation
        representation += (
            f"center: \n {repr(self._center)} \n" f"generators: \n {repr(self._generators)} \n"
        )

        return representation

    def __add__(self, other: Any) -> Zonotope:
        """Add other summand (vector, other set, ...) by Minkowski addition.

        Args:
            other: {dim_set} other summand

        Returns:
            {dim_set} Minkowski addition
        """
        # check instance of other summand
        if isinstance(other, np.ndarray):
            # only vectors can be added
            check_matrix_or_none(other)
            assert other.shape == (self._dim_set, 1)

            # add vector and zonotope
            center = self._center + other
            minkowski_addition = Zonotope(center, self._generators)
        elif isinstance(other, Zonotope):
            # add two zonotopes
            center = self._center + other._center
            generators = np.concatenate([self._generators, other._generators], axis=1)
            minkowski_addition = Zonotope(center, generators)
        else:
            raise NotImplementedError

        return minkowski_addition

    def __rmatmul__(self, matrix: npt.NDArray) -> Zonotope:
        """Multiply zonotope by matrix.

        Args:
            matrix: (dim_*, dim_set) matrix

        Returns:
            {dim_*} Matrix multiplication
        """
        # check if matrix is proper 2D matrix
        check_matrix_or_none(matrix)

        # compute matrix multiplications
        center = matrix @ self._center
        generators = matrix @ self._generators

        return Zonotope(center, generators)

    def project(self, dimensions: npt.NDArray[np.int_]) -> Zonotope:
        """Project set onto the specified dimensions, which start at 0.

        Args:
            dimensions: (dimensions, ) specified dimensions

        Returns:
            {dimensions} projected zonotope
        """
        # check if dimensions are proper 1D matrices
        check_matrix_or_none(dimensions, 1)

        # project onto dimensions
        center = self._center[dimensions, :]
        generators = self._generators[dimensions, :]

        return Zonotope(center, generators)

    def remove_zero_generators(self) -> Zonotope:
        """Remove all generators whose entries are all zero.

        Because all generators whose entries are all zero have no contribution, removing them does
        not change the shape of the zonotope.

        Returns:
            {dim_set} simplified zonotope
        """
        # extract data
        center = self._center
        generators = self._generators

        # find all generators that have at least one nonzero entry
        mask_nonzero_generators = np.any(generators != 0, axis=0)

        # return simplified zonotope
        nonzero_generators = generators[:, mask_nonzero_generators]

        # if all generators had only zero entries,
        # generator matrix would not be a 2D matrix anymore
        if nonzero_generators.size == 0:
            simplified_zonotope = Zonotope(center)
        else:
            simplified_zonotope = Zonotope(center, nonzero_generators)

        return simplified_zonotope

    def convert_to_vertex_representation(self) -> npt.NDArray:
        """Convert 2D zonotope in generator representation to vertex representation.

        Converting a 2D zonotope to vertex representation results in the enumeration of the
        vertices of the zonotope.
        Each generator corresponds to a line segment of the zonotope's border.
        Neighboring line segments are found by ordering all generators based on their angles
        with respect to the center of the zonotope.
        Starting from an initial vertex, the next vertex along the border is reached following
        the next line segment by using the cumulative sum.

        Returns:
            (dim_set, num vertices) zonotope in vertex representation
        """
        # check if dimension of zonotope is 2
        if self._dim_set != 2:
            raise NotImplementedError

        # remove zero generators
        zonotope = self.remove_zero_generators()

        # extract data
        center = zonotope._center
        generators = zonotope._generators

        # multiply generators by (-1) if their y-value is negative
        # -> all generators lie in the top halfspace, i.e., in the first and second quadrant
        # -> all arctan2 angles are positive
        mask_negative_y = generators[1, :] < 0
        generators[:, mask_negative_y] *= -1

        # sort generators counterclockwise by their angles using arctan2
        angles = np.arctan2(generators[1, :], generators[0, :])  # y = 1., x = 2.
        sorted_generators = generators[:, angles.argsort()]

        # cumulative sum over sorted generators for x and y
        cumulative_sum = np.cumsum(sorted_generators, axis=1)

        # scale and translate top points
        points_top = np.concatenate([np.zeros((2, 1)), 2 * cumulative_sum], axis=1)
        max_abs_generators = np.sum(np.abs(generators), axis=1)
        points_top[0, :] += max_abs_generators[0] - np.max(points_top[0, :])
        points_top[1, :] -= max_abs_generators[1]

        # zonotope is centrally symmetric -> mirror top points and concatenate them
        points_bottom = points_top[:, [0]] + points_top[:, [-1]] - points_top[:, 1:]
        points = np.concatenate([points_top, points_bottom], axis=1)

        # translate by center
        return center + points

    def plot(self, dimensions: npt.NDArray[np.int_] = np.array([0, 1])) -> None:
        """Plot projection of zonotope onto the specified dimensions, which start at 0.

        Args:
            dimensions: (2, ) specified dimensions
        """
        # check if dimension of zonotope is 2
        if np.size(dimensions) != 2:
            raise NotImplementedError

        # check if dimensions are proper 1D matrices
        check_matrix_or_none(dimensions, 1)

        # project zonotope onto specified dimensions
        projected_zonotope = self.project(dimensions)

        # convert to vertex representation
        vertices = projected_zonotope.convert_to_vertex_representation()

        # plot vertices
        plt.plot(vertices[0, :], vertices[1, :])

    def overapproximate_axis_aligned_box(self) -> Zonotope:
        """Over-approximate zonotope by an axis-aligned box.

        As a result, the zonotope is contained in the axis-aligned box.
        Because the generator matrix of any axis-aligned box is a diagonal matrix,
        the order of the zonotope is reduced to 1 and the number of generators equals dim_set.

        Returns:
            {dim_set} axis-aligned box
        """
        # extract data
        center = self._center
        generators = self._generators

        # get max values in all dimensions, while neglecting the center for now
        # -> sum absolute values of all generators
        # see: [-1, 1] in the zonotope definition
        abs_column_sum = np.sum(np.abs(generators), axis=1)

        # because all dimensions are independent of each other,
        # the generator matrix of the axis-aligned box is a diagonal matrix,
        # which has the max values on the diagonal
        generators_axis_aligned_box = np.diag(abs_column_sum)

        return Zonotope(center, generators_axis_aligned_box)

    def draw_samples_uniformly(self, n_samples: int = 1) -> npt.NDArray:
        """Draw samples from the zonotope.

        For simplicity, the parameters are drawn from a uniform distribution.

        Args:
            n_samples: number of samples

        Returns:
            (dim_set, num samples) samples
        """
        # check number of samples
        check_int_or_none(n_samples)

        # extract data
        center = self._center
        generators = self._generators

        # because "(dim_*, 0) + (dim_*, 1) = (dim_*, 0)", consider the
        # special case when the number of generators equals 0 separately
        if generators.size == 0:
            # no generators -> set is a point -> repeat center
            samples = np.tile(center, (1, n_samples))
        else:
            # compute number of generators
            n_generators = generators.shape[1]

            # draw parameters from a uniform distribution
            # see: [-1, 1] in the zonotope definition
            parameters = np.random.default_rng().uniform(-1, 1, (n_generators, n_samples))

            # compute samples
            samples = center + generators @ parameters

        return samples


==> Data/Experiments_and_Simulation_Data/sbdt/simulator/deterministic.py <==
from typing import Callable, Optional

import numpy as np
import numpy.typing as npt
from scipy.integrate import solve_ivp

from sbdt.controller.abstract import AbstractController
from sbdt.model.abstract import AbstractModel
from sbdt.tools.checker import check_float_or_none, check_matrix_or_none
from sbdt.trajectory.trajectory import Trajectory, append_trajectories


# pylint: disable=too-many-instance-attributes
# -> Summarize optional solver arguments into a dictionary in the future
class Simulator:
    """Simulation of continuous system models of type AbstractModel.

    The underlying ODE integration is using scipy's solve_ivp.
    The corresponding basic parameters can be set during initialization.
    See:
    https://docs.scipy.org/doc/scipy/reference/generated/scipy.integrate.solve_ivp.html

    If it is a non-autonomous system, a controller must be provided using the method
    set_controller.
    Using a zero-order hold strategy, the controller is evaluated between each control sampling
    time step and the system  dynamics is integrated over one control over the sampling time.

    Attributes:
        __integration_method: String defining supported integration methods,
            see: https://github.com/scipy/scipy/blob/v1.10.0/scipy/integrate/_ivp/ivp.py#L156-L678

        __initial_step_size: Initial step size used for solve_ivp

        __max_step_size: Maximal step size used for solve_ivp

        __rtol, __atol: Relative and absolute tolerances. The solver keeps the local error
            estimates less than ``atol + rtol * abs(y)``.

        _controller: Contains a user-defined controller of type AbstractController

        _control_sampling_time: time intervals during which the control signal is kept constant:
            u(tau) = controller(y(t)) for all tau in [t, t+control_sampling_time]

    """

    __integration_method: str
    __initial_step_size: Optional[float]
    __max_step_size: Optional[float]
    __rtol: float
    __atol: float
    _controller: Optional[AbstractController]
    _control_sampling_time: Optional[float]

    # pylint: disable=too-many-arguments
    # -> Summarize optional solver arguments into a dictionary in the future
    def __init__(
        self,
        model: AbstractModel,
        integration_method: str = "RK45",
        initial_step_size: Optional[float] = None,
        max_step_size: Optional[float] = np.inf,
        rtol: float = 1e-3,
        atol: float = 1e-6,
    ) -> None:
        """Initialize simulator.

        Args:
            model: System model
            integration_method: String defining supported integration methods,
                                for documentation, see scipy ivp for further details.
            initial_step_size: Initial step size used for solve_ivp
            max_step_size: Maximal step size used for solve_ivp
            rtol: Relative tolerance. The solver keeps the local error
                estimates less than ``atol + rtol * abs(y)``.
            atol: Absolout tolerance. The solver keeps the local error
                estimates less than ``atol + rtol * abs(y)``
        """
        # initialize values
        self._controller = None
        self._control_sampling_time = None

        # set values
        if not isinstance(model, AbstractModel):
            raise TypeError
        self._model = model
        self.__integration_method = integration_method
        self.__initial_step_size = initial_step_size
        self.__max_step_size = max_step_size
        self.__rtol = rtol
        self.__atol = atol

    def set_controller(self, controller: AbstractController, control_sampling_time: float) -> None:
        """Initialize controller.

        Args:
            controller: Specifies controller used in simulation
            control_sampling_time: zero-order-hold time intervals between control actions
        """
        assert isinstance(controller, AbstractController)
        assert self._model.dim_u  # model must have an input
        assert control_sampling_time > 0  # check for valid sampling time
        self._control_sampling_time = check_float_or_none(control_sampling_time)
        self._controller = controller

    # pylint: disable=too-many-arguments
    # -> all arguments below seem reasonable for a simulation call
    def __simulate_autonomous_ode(
        self,
        f: Callable,
        g: Callable,
        x_initial: npt.NDArray,
        t_span: tuple,
        t_eval: Optional[npt.NDArray] = None,
        u_cons: Optional[npt.NDArray] = None,
    ) -> Trajectory:
        """Simulate autonomous system or autonomous system during control interval.

        Args:
            f: dynamics equation
            g: output equation
            x_initial: (dim_x, 1) initial state at t_span[0]
            t_span: (t_start, t_final) describing start and fianl time steps
            t_eval: (num of evaluation points, )
                    In case an autonomous system is simulated, t_eval can be used to define a grid
                    with corresponding desired evaluation points for states and outputs.
            u_cons: (dim_u, 1) constant input durin the entire simulation,
                    if the system has an input

        Returns:
            Simulated trajectory
        """
        sol = solve_ivp(
            lambda t, x: f(x.reshape(-1, 1), u_cons).ravel(),
            t_span,
            x_initial.ravel(),
            method=self.__integration_method,
            t_eval=t_eval,
            first_step=self.__initial_step_size,
            max_step=self.__max_step_size,
            rtol=self.__rtol,
            atol=self.__atol,
        )

        # evaluate output equation
        y = g(sol.y[:, [0]])
        for i in range(1, sol.t.shape[0]):
            y = np.append(y, g(sol.y[:, [i]]), axis=1)

        # create input array
        u = None
        if u_cons is not None:
            u = np.tile(u_cons, sol.t.shape[0])

        # summarize result as trajectory
        return Trajectory(
            sol.t,
            y,
            x=sol.y,
            u=u,
        )

    def simulate(
        self, x_initial: npt.NDArray, t_span: tuple, t_eval: Optional[npt.NDArray] = None
    ) -> Trajectory:
        """Solve initial value problem of a system of differential equations provided by a model.

        The model is:

            1) An autonomous system with outputs

            2) A control system with inputs controlled by a controller. The
            controller must be set using set_controller before executing
            this function.

        Both cases use the scipy initial value problem solver

        Args:
            x_initial: (dim_x, 1) Initial system state
            t_span: (t_start, t_final) describing start and fianl time steps
            t_eval: (num of evaluation points, )
                    In case an autonomous system is simulated, t_eval
                    can be used to define a grid with corresponding desired evaluation
                    points for states and outputs.

        Returns:
            Simulated trajectory
        """
        check_matrix_or_none(x_initial, 2)
        if self._model.dim_u == 0:  # simulate autonomous system
            trajectory = self.__simulate_autonomous_ode(
                self._model.f, self._model.g, x_initial, t_span, t_eval
            )
        else:  # simulate non-autonomous system
            assert self._controller is not None
            assert self._control_sampling_time <= t_span[1]
            assert t_eval is None  # no evaluation time grid allowed
            trajectory = Trajectory(
                np.array([t_span[0]]),
                self._model.g(x_initial),
                x=x_initial,
                u=self._controller.control(self._model.g(x_initial), t_span[0]),
            )
            assert trajectory.x is not None  # since x is optional in Trajectory
            while trajectory.time[-1] < t_span[1]:
                next_zoh_trajectory = self.__simulate_autonomous_ode(
                    self._model.f,
                    self._model.g,
                    trajectory.x[:, [-1]],
                    (
                        trajectory.time[-1],
                        trajectory.time[-1] + self._control_sampling_time,
                    ),
                    u_cons=self._controller.control(
                        self._model.g(trajectory.x[:, [-1]]), trajectory.time[-1]
                    ),
                )
                trajectory = append_trajectories(
                    [trajectory, next_zoh_trajectory], skip_first_element=True
                )
        return trajectory


==> Data/Experiments_and_Simulation_Data/sbdt/tools/checker.py <==
from typing import Any, Optional, Tuple

import numpy as np
import numpy.typing as npt


def check_matching_dimensions(matrix1: npt.NDArray, matrix2: npt.NDArray) -> Tuple[int, ...]:
    """Check if the dimensions of matrix1 and matrix2 match in dimensions.

       Can not be used for matrices which only match in n<N of their total dimensions N.
       To do that, the user has to slice the matrices first, manually.
        e.g., y[0] gives the array slice of y for index 0
        i.e, for np.shape(y) = (q, p) we obtain np.shape(y[0]) = (p,)
       slices of matrices can subsequently be prepared with this function.

    Args:
        matrix1: matrix
        matrix2: matrix

    Returns:
        dimensions
    """
    # matrix must be an instance of ndarray
    assert isinstance(matrix1, np.ndarray)
    assert isinstance(matrix2, np.ndarray)

    assert np.shape(matrix1) == np.shape(matrix2)

    return np.shape(matrix1)


def check_matrix_or_none(matrix: Optional[npt.NDArray], dimension: int = 2) -> Any:
    """Check if matrix is None or is instance of ndarray, finite, and has correct dimensions.

    Args:
        matrix: matrix
        dimension: dimension of matrix (1D, 2D, ...)

    Returns:
        matrix
    """
    if matrix is not None:
        # matrix must be an instance of ndarray
        assert isinstance(matrix, np.ndarray)

        # matrix must be ", dimension, "-dimensional
        assert np.ndim(matrix) == dimension

        # all elements of matrix must be finite
        assert np.all(np.isfinite(matrix))

    return matrix


def check_scalar_or_none(number: Any) -> Any:
    """Check if number is None or is scalar, finite, and positive (>= 0).

    Args:
        number: number

    Returns:
        number
    """
    if number is not None:
        # number must be scalar
        assert np.isscalar(number)

        # number must be finite
        assert np.isfinite(number)

        # number must be positive (>= 0)
        assert np.greater_equal(number, 0)

    return number


def check_int_or_none(number: Optional[int]) -> Any:
    """Check if number is None or is int, scalar, finite, and positive (>= 0).

    Args:
        number: number

    Returns:
        number
    """
    number = check_scalar_or_none(number)

    # number must be int
    if number is not None:
        assert isinstance(number, int)

    return number


def check_float_or_none(number: Optional[float]) -> Any:
    """Check if number is None or is float, scalar, finite, and positive (>= 0).

    Args:
        number: number

    Returns:
        number
    """
    number = check_scalar_or_none(number)

    # number must be int
    if number is not None:
        assert isinstance(number, float)

    return number


def check_n_rows_and_return_n_columns(matrix: Optional[npt.NDArray], n_rows: int) -> int:
    """Check if the number of rows matches the specified number and return the number of columns.

    If the matrix is None, the returned number of columns is 0.

    Args:
        matrix: (n_rows, n_columns) matrix
        n_rows: number of rows

    Returns:
        number of columns
    """
    if matrix is not None:
        # number of rows must match
        assert matrix.shape[0] == n_rows

        # extract number of columns
        n_columns = matrix.shape[1]
    else:
        n_columns = 0

    return n_columns


def add_matrix_multiplication_if_not_none(
    result: npt.NDArray, factor_1: Optional[npt.NDArray], factor_2: Optional[npt.NDArray]
) -> npt.NDArray:
    """Add matrix multiplication to the intermediate result (+=).

    This function throws an exception if the first factor is None but the second factor is not
    None.

    Args:
        result: (dim_*, 1) intermediate result
        factor_1: (dim_*, dim_') first factor
        factor_2: (dim_', 1) second factor

    Returns:
        (dim_*, 1) result
    """
    if factor_2 is not None:
        if factor_1 is not None:
            result += factor_1 @ factor_2
        else:
            # throw exception if, e.g.,
            # input u is provided but input matrix B is not specified
            raise TypeError("First factor is provided but second factor is not specified.")

    return result


==> Data/Experiments_and_Simulation_Data/sbdt/trajectory/trajectory.py <==
import copy
from dataclasses import dataclass
from typing import Optional

import numpy as np
import numpy.typing as npt

from sbdt.tools.checker import check_matching_dimensions, check_matrix_or_none


@dataclass
class Trajectory:
    """Deterministic trajectory containing time, outputs, inputs, and states.

    Trajectories resulting from the same system can be merged using append_trajectories defined
    below this class.

    Attributes:
        time: (num samples, ) time sequence
        y: (dim_y, num samples) output sequence
        x: (dim_x, num samples) state sequence
        u: (dim_u, num samples) input sequence
    """

    time: npt.NDArray
    y: npt.NDArray
    x: Optional[npt.NDArray] = None
    u: Optional[npt.NDArray] = None

    def __post_init__(self) -> None:
        """Check types and assign if consistent."""
        self.time = check_matrix_or_none(self.time, 1)
        self.y = check_matrix_or_none(self.y)
        self.x = check_matrix_or_none(self.x)
        self.u = check_matrix_or_none(self.u)

        # reminder: y[0] gives the array slice of y for index
        # i.e, for np.shape(y) = (dim_y, num_samples) we obtain np.shape(y[0]) = (num_samples,)
        check_matching_dimensions(self.time, self.y[0])
        if self.x is not None:
            check_matching_dimensions(self.time, self.x[0])
        if self.u is not None:
            check_matching_dimensions(self.time, self.u[0])


def append_trajectories(trajs: list, skip_first_element: bool = False) -> Trajectory:
    """Merge trajectories of type Trajectory.

    Args:
        trajs: trajectory objects of class Trajectory from the same model
        skip_first_element: skip the first element of all trajectories in trajs[1::] when merging

    Returns:
        Merged trajectory object
    """
    merge_index = 0
    if skip_first_element:
        merge_index = 1
    trajectory = copy.copy(trajs[0])
    for i in range(1, len(trajs)):
        assert trajectory.time[-1] <= trajs[i].time[0]  # check time compatibility
        trajectory.time = np.append(trajectory.time, trajs[i].time[merge_index::], axis=0)
        trajectory.y = np.append(trajectory.y, trajs[i].y[:, merge_index::], axis=1)
        if trajectory.x is not None:
            trajectory.x = np.append(trajectory.x, trajs[i].x[:, merge_index::], axis=1)
        if trajectory.u is not None:
            trajectory.u = np.append(trajectory.u, trajs[i].u[:, merge_index::], axis=1)
    return trajectory


==> Data/Expert_Evaluations/to_xcl.py <==
import pandas as pd
import glob, os

os.chdir(".")
df = pd.DataFrame()
for file in glob.glob("*.txt"):
    print(file)
    name = file.split(".")[0]
    indices = []
    values = []
    with open(file) as f:
        lines = f.readlines()
        N = len(lines)
        print("N =",N)
        for j in range(1,N):
            line = lines[j]
            entries = line.split("\t")
            idxs = float(entries[0])
            vls = float(entries[1])
            indices.append(idxs)
            values.append(vls)
    print(name)
    print(values)
    df[name] = values
    
df.to_excel('summary.xlsx')

==> Data/rms.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Compute RMS for RPC data for comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib widget\n",
    "import warnings; warnings.simplefilter('ignore')\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.image as mpimg\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "path = 'Experiments_and_Simulation_Data/'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x20db539a220>]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "16d11588c3ce41b982cd6418236c4d9d",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "name = 'Sine1_xRack' #'01_Sine_xRACK_t75_78'\n",
    "simu = np.array(pd.read_csv(path+name+'_xax.csv',header=None)[0])\n",
    "mess = np.array(pd.read_csv(path+name+'_meas.csv',header=None)[0])\n",
    "np.mean((simu-mess)**2)\n",
    "plt.figure()\n",
    "plt.plot(mess)\n",
    "plt.plot(simu)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rms =  5.633065748095275e-10\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x20db53ba9a0>]"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "54b321905700464d84f0cc252d48b8b5",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "name = 'Sine2_xRack'#'01_Sine_xRACK_t112_115'\n",
    "simu = np.array(pd.read_csv(path+name+'_xax.csv',header=None)[0])\n",
    "mess = np.array(pd.read_csv(path+name+'_meas.csv',header=None)[0])\n",
    "print(\"rms = \",np.mean((simu-mess)**2))\n",
    "plt.figure()\n",
    "plt.plot(mess)\n",
    "plt.plot(simu)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rms =  2.9434113869529293e-10\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x20db54385b0>]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "701de42d767a45bf88fd43abfb2ce0c2",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "name = 'Ramp1_xRack' #'01_Ramp_xRACK'\n",
    "simu = np.array(pd.read_csv(path+name+'_xax.csv',header=None)[0])\n",
    "mess = np.array(pd.read_csv(path+name+'_meas.csv',header=None)[0])\n",
    "print(\"rms = \",np.mean((simu-mess)**2))\n",
    "plt.figure()\n",
    "plt.plot(mess)\n",
    "plt.plot(simu)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "rms =  1.288980092916268e-09\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x20db54ae370>]"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "d7fdc5a3235b47e78948d4fccc5a090a",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAoAAAAHgCAYAAAA10dzkAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAB3c0lEQVR4nO3de3xU9Z0//tc5c59JMkO4JNwvigKKoqAh1mqrqUGpKyttvdUL5Ys/XelqsVqxiFZt2fV+o6XuVq27Uqy71q6UUilobTWCRryAgqBoFEi4hMkkc585n98fnzMDo+GizOQzOef1fDxihpkzyfvMYPLi/fmcz0cTQggQERERkW3oqgsgIiIiop7FAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkMwyARERERDbDAEhERERkM07VBfRmhmFg27ZtqKyshKZpqsshIiKiQyCEQGdnJwYNGgRdt2cvjAHwMGzbtg1Dhw5VXQYRERF9BZ9++imGDBmiugwlGAAPQ2VlJQD5F6iqqkpxNURERHQoIpEIhg4dmv89bkcMgIchN+xbVVXFAEhERNTL2Hn6lj0HvomIiIhsjAGQiIiIyGYYAImIiIhshgGQiIiIyGYYAImIiIhshgGQiIiIyGbKJgAuXLgQI0aMgNfrRV1dHdasWXPA45955hmMGTMGXq8X48ePx7JlywoeF0Jg/vz5GDhwIHw+HxoaGrBp06aCYz744AOcd9556NevH6qqqnDqqafixRdfLPq5EREREZWTsgiATz/9NObMmYNbb70Vb775Jo4//ng0NjZix44d3R7/6quv4qKLLsLMmTOxdu1aTJs2DdOmTcO6devyx9x111146KGHsGjRIqxevRqBQACNjY1IJBL5Y7797W8jk8lg1apVaG5uxvHHH49vf/vbaG1tLfk5ExEREamiCSGE6iLq6upw0kkn4ZFHHgEg99gdOnQofvjDH+Kmm276wvEXXHABotEoli5dmr9v8uTJmDBhAhYtWgQhBAYNGoTrr78eP/7xjwEAHR0dqKmpwRNPPIELL7wQu3btQv/+/fHyyy/j61//OgCgs7MTVVVVWLFiBRoaGg5adyQSQTAYREdHBxeCJiIi6iX4+7sMOoCpVArNzc0FgUvXdTQ0NKCpqanb5zQ1NX0hoDU2NuaP37JlC1pbWwuOCQaDqKuryx/Tt29fHH300XjyyScRjUaRyWTw61//GgMGDMDEiRO7/b7JZBKRSKTgg4iIiKi3UR4Ad+3ahWw2i5qamoL7a2pq9jsU29raesDjc58PdIymafjrX/+KtWvXorKyEl6vF/fddx+WL1+OPn36dPt9FyxYgGAwmP8YOnTolz9hIiIiIsWUB0BVhBC45pprMGDAAPz973/HmjVrMG3aNJx77rnYvn17t8+ZO3cuOjo68h+ffvppD1dNREREdPicqgvo168fHA4H2traCu5va2tDbW1tt8+pra094PG5z21tbRg4cGDBMRMmTAAArFq1CkuXLsWePXvy4/+//OUvsWLFCvz2t7/tdu6hx+OBx+P5aidapgxD4O+bdyER2YmuT9cjEo1BN9JwijQcIgNdZM2PDHTI2wX3IwNH7vEvHGsAEJBbbQtoQhT+GQIQ8nPuvkIacs/QdAf6nTQdQyef32OvjRVlDYHORBqvfdSOjGHAkY7Ck9wFT7IdomsXdu/4DN5MFwAgt0f63q3ShXmf9rn7AU0T0Pa9R9v7uGa+r3v3XNc+95jW7fdzjjkLJ9d/8/BOmIiIuqU8ALrdbkycOBErV67EtGnTAMiLQFauXInZs2d3+5z6+nqsXLkS1113Xf6+FStWoL6+HgAwcuRI1NbWYuXKlfnAF4lEsHr1alx99dUAgFgsBkDON9yXruswDKOIZ1ie1n60HS//4VF49nyAo7TP8E39Xbi1rOqyDii1fDnE+NOhBfqqLqVX+aCtE88sX4Vx2/4X4+LNCGgJTEQKfiQR0JKqy9uv2Me/wcfD3saIwQMPfjAREX0pygMgAMyZMweXX345Jk2ahJNPPhkPPPAAotEoZsyYAQC47LLLMHjwYCxYsAAAcO211+L000/Hvffei6lTp2LJkiV444038OijjwKQ8/uuu+463HnnnRg9ejRGjhyJW265BYMGDcqHzPr6evTp0weXX3455s+fD5/Ph//4j//Ali1bMHXqVCWvQ08QhoHnn7wXk7c8gmu1cMHfgJ2OAUhqPrg8XhiaC4buRFZzwtCcMDQHDM0JoTnM246C+7/wOBwQmkP2frRcj8/8bHaRPn9f7s97u4PyUSEMnNayEG5ksOvDN9DvuMYef916q988+Ti+tvle/FQ3pyt0M+kjoXnRoYfQqQfRoYeg+/vA5XJ+oSErIPK92sL75X/2Pib2+e/nH9v7tfK3xb49Rumk9ufh15LY8vbfMWLw9w7pXImI6NCVRQC84IILsHPnTsyfPx+tra2YMGECli9fnr+Io6WlpaBTd8opp2Dx4sWYN28ebr75ZowePRrPPfccjj322PwxN954I6LRKK688kqEw2GceuqpWL58ObxeLwA59Lx8+XL89Kc/xRlnnIF0Oo1jjjkGf/zjH3H88cf37AvQg974jx/in7b/N6ABn4l+aB/yLYwcfQwqx56B/jXHqC5vv167cw0mZ17H7pb3GQAP0e8WP4bvf3gjPHoaGaHjg8rJSB93MYaPPBIVgQo4vQEgMABeTwW8AGoO+hV7zsZ7z8LRnauRbm9RXQoRkSWVxTqAvVVvW0eo6e8voH7ldwEA/1c9A9+atQA+n09xVYdm5f0zcGbHs1g34goce8WDqsspe0899Ti+88EN8GhpNHvqcMLsp6BX9ldd1iFbt/ASHLtzKf468P9Dw/93l+pyiMhietvv71Ioiw4glV5HNIXAqnkAgNWV38I//esDagv6koS/H9ABiOgu1aWUvRVrN+OcD+bJ8Oerx4nX/xGas3ddvCS8Qfk5ybU2iYhKwbbLwNjNnxY/iOPERsTgwREX36O6nC/NEagGAGiJDsWVlL+dKx9CH60Ln+qDMf6653pd+AMAp08GQJ0BkIioJBgAbaA93IEzPlsIANgz8V/Rb+AItQV9Bd5KeeWvI8UAeCCfte7A2Z3/CwCoarwZbo9XcUVfjTMQkp/TnWoLISKyKAZAG9j896dRq+3BDq0/Bk/5sepyvhJ/UAZAT5odoQP5aMWv0UfrwjbnEARPukh1OV+ZbnYAvdmo4kqIiKyJAdAGfBtkR+jDQecCrt7ZEaoMyQsY/AY7QvsjDAPDtjwNAGgdcwWgO9QWdBicvhAAwGd0qS2EiMiiGAAtzsikcWR0LQAgOOk7iqv56gJmAKwUXeCF69376J1/YITxKWLCg9ENP1BdzmFx+uVVeT4RU1wJEZE1MQBa3Ccb18KHJKLCi9HHnqy6nK8sEOonP2tJJBIJxdWUp7bm5wEAGyrqUBnq3buluHwVAACPKN+dSoiIejMGQIvb/t4rAIAWz1FwuVyKq/nqApV98re7wjsVVlK++rT+AwCQGdn79891ewMAAC9SMAx2fImIio0B0OKMz5oBALH+vXt3E83hRAQyFEQ7diuupvxEY3EckdoIABgy8WzF1Rw+r78SAOBDEolMee9RTUTUGzEAWpgQAgM73gIAVIz+mtpiiqBLk8OCiU4GwM97b/1bcGtZxODFoBFjVJdz2NzmELAPScSSGcXVEBFZDwOghW3bvg1H4FMAwPAJZyiu5vDFdBkKkgyAXxBpWQcA2OEZDmia4moOn+72AwCcmoF4PK64GiIi62EAtLDWdS8BAD7Vh8AbqlFbTBHEnfLK0HRXu+JKyo+2Sw7/dlYeobiSInEH8jdTCS4FQ0RUbAyAFpZueR0AsL3qOMWVFEfKJQOgEdujuJLy4418BADI9h2tuJIicbiQgVzHMBljACQiKjYGQAvztMuukFEzXnElxZFxyd0hjDi3g/u8vvGPAQDe2t4//y8nAbloeSrOAEhEVGwMgBbWL74FABAcbo0OYNYjO4BaIqy2kDKTyWQxOLsVAFA9/BjF1RRPSnMDANJJbgdHRFRsDIAWFY1GMdhoBQAMOWqC2mKKxRsCADhS3A94Xzu2fYwKLYGM0NFvqHU6gGndIz8neBEIEVGxMQBa1K62z6BrAmnhQGXfwarLKQrNJ4eAGQAL7f5EXgHc6qiF7vIorqZ40po8l0yK28ERERUbA6BFhXfJIcGwHrLEsiAA4PTL3UA8GQbAfcW3bwAA7PIMV1xJcWV1OQQsUuwAEhEVGwOgRcV2y+HfLmefgxzZe7gqcgGQFwXsS9u9GQAQqxqpuJLiyphDwEaaez8TERUbA6BFJTu2AwDi7r6KKyketxkA/QYD4L5cXbLbq4WGKa6kuDIOGQBFmh1AIqJiYwC0qGxkBwAg4+unuJLi8VbKMFshGAD3FUi0AQB8/aw1BGzouQDIDiARUbExAFqUFtspbwQGqC2kiAJV1fKziEMYWcXVlI8+WflehwZaawjYcMh1AMEASERUdAyAFuVJ7AIAOKosFACDsgOoawLxrrDaYspER2cX+kEujD1gyCjF1RRXPgBmGQCJiIqNAdCi/Gm5X647WKu4kuIJ+P2IC3llaLRjl+JqykN768cAgARc8AetE/YBwHDKIWCNcwCJiIqOAdCiqrJyv1xvn4GKKykeTdPQqQUAAPGOdsXVlIfozk8BALu0fpZZ7idHOGUHUGMHkIio6BgALShrCPQRYQBAoNo6ARAAoloFACDexQAIAMkOudxPp7NacSUlYAZAPZtSXAgRkfUwAFpQuDOKak1eKVvVd5Diaoor7pABMNW1R3El5SHRKV+HtKtScSUlkAuAGXYAiYiKjQHQgjp2yzUAs9DgrLDOOoAAkHTIoJOJsgMIAJlYGABgeKrUFlICmksGQIfBAEhEVGwMgBbUZQbADi0I6A7F1RRX0ux0ZWMdiispD9m4+TpYMADC5QPAIWAiolJgALSgZFjOC4s4rLMNXE7WLYOOSITVFlImtKTcF1nzBRVXUnyaGQCd7AASERUdA6AFpSMyAEZd1rswwHDLoKMn2AEEAGdKBkDda70A6MgPAbMDSERUbAyAFmR0ym3gkh5rzf8DAMMMOroZfOzOlZEX+zj8IbWFlIDuznUAGQCJiIqtbALgwoULMWLECHi9XtTV1WHNmjUHPP6ZZ57BmDFj4PV6MX78eCxbtqzgcSEE5s+fj4EDB8Ln86GhoQGbNm36wtf505/+hLq6Ovh8PvTp0wfTpk0r5mkpoZvbwFlpH+Ac3RcCsLfzZXeerAyALgsHQJdgACQiKrayCIBPP/005syZg1tvvRVvvvkmjj/+eDQ2NmLHjh3dHv/qq6/ioosuwsyZM7F27VpMmzYN06ZNw7p16/LH3HXXXXjooYewaNEirF69GoFAAI2NjUgk9s4n+t///V9ceumlmDFjBt5++2288soruPjii0t+vqXmistdMoSF9gHO0c2g48kwAAKAPxsFALgrQmoLKQGnWw4BOxkAiYiKriwC4H333YdZs2ZhxowZGDduHBYtWgS/34/HHnus2+MffPBBTJkyBTfccAPGjh2LO+64AyeeeCIeeeQRALL798ADD2DevHk477zzcNxxx+HJJ5/Etm3b8NxzzwEAMpkMrr32Wtx999246qqrcNRRR2HcuHH43ve+11OnXTLe1G4AgKPSegHQFZAXtnjNoU+78wsZAL0V1rvgx8kOIBFRySgPgKlUCs3NzWhoaMjfp+s6Ghoa0NTU1O1zmpqaCo4HgMbGxvzxW7ZsQWtra8ExwWAQdXV1+WPefPNNbN26Fbqu44QTTsDAgQNx9tlnF3QRPy+ZTCISiRR8lKNARi4O7LLQPsA5HjPo+AwGwHTWQAViAABfpQUDoMcPAHAzABIRFZ3yALhr1y5ks1nU1NQU3F9TU4PW1tZun9Pa2nrA43OfD3TMRx99BAC47bbbMG/ePCxduhR9+vTBN77xDbS3d7/I8IIFCxAMBvMfQ4cO/ZJn2zMqsjKY+kPW6wB6K+WVzRWCAbArnkalGQD9Vda74tvlkUPAbqQVV0JEZD3KA6AqhmEAAH76059i+vTpmDhxIh5//HFomoZnnnmm2+fMnTsXHR0d+Y9PP/20J0s+JEIIVIlOAEBFH+sFQH+VvLDFhySQsXdnqKszAqcm/x47LXgRiNMjh4A9SEEIobgaIiJrUR4A+/XrB4fDgba2toL729raUFvb/RBmbW3tAY/PfT7QMQMHDgQAjBs3Lv+4x+PBqFGj0NLS0u339Xg8qKqqKvgoN/FYF7ya7JhU9umvuJriqwzuHepMRcPqCikD0U7Zqc5AB1x+xdUUn9scAvYgjWTGUFwNEZG1KA+AbrcbEydOxMqVK/P3GYaBlStXor6+vtvn1NfXFxwPACtWrMgfP3LkSNTW1hYcE4lEsHr16vwxEydOhMfjwcaNG/PHpNNpfPzxxxg+fHjRzq+nRcNyCZi0cCBgwStDK3weRITsDEU7dimuRq2EGQCjWgDQNMXVFF8uALq0LJIpe3d7iYiKzam6AACYM2cOLr/8ckyaNAknn3wyHnjgAUSjUcyYMQMAcNlll2Hw4MFYsGABAODaa6/F6aefjnvvvRdTp07FkiVL8MYbb+DRRx8FAGiahuuuuw533nknRo8ejZEjR+KWW27BoEGD8uv8VVVV4aqrrsKtt96KoUOHYvjw4bj77rsBAN/97nd7/kUokniHDIARrQJ9deX5vuicDh2dqEAV4oh3tsN6lz4cumSXvNgnrgVgvX1A9s4BBIBUMg4EfAqrISKylrIIgBdccAF27tyJ+fPno7W1FRMmTMDy5cvzF3G0tLRA3yfMnHLKKVi8eDHmzZuHm2++GaNHj8Zzzz2HY489Nn/MjTfeiGg0iiuvvBLhcBinnnoqli9fDq937y+Vu+++G06nE5deeini8Tjq6uqwatUq9OnTe2NFolN2xSJaJay3D4gU1QOA2JnvgNlVJia3w0s4KhRXUhqac+//q+lEDID1LnQhIlKlLAIgAMyePRuzZ8/u9rGXXnrpC/d997vfPWCnTtM03H777bj99tv3e4zL5cI999yDe+6550vXW67SZiiK6eU3P7FY4noFkAVSZgfMrrLxMAAg6bRmAITDiTQccCErO4BERFQ01hsjtLlMLAwASFg1FABIOisBAJmovTuARlx2ANPm62FFKbgAAGkGQCKiomIAtBg5VAYIh/cgR/ZeaTPcZs0AZFsJud5jxm3lAOgGAGQYAImIiooB0GIyKTMAuqwbALMuGQCNRKfiStTSUzIAZ93WHe5Pa7IDmEkxABIRFRMDoMVkc50Sp3WvmBRuGQBF0t67gThSZgD2WLgDqHkAANlUQnElRETWwgBoMUZaBkDNwh1AzSsDoJaydwfQmTYDsMeKi8BIGU0OAWfZASQiKioGQIvRMkl5w8IdQM3seGkpe3cA3RkZgHWfhQOgzgBIRFQKDIAWo2VzQ8AetYWUkNMMPM5MTHElankyMgA7LLgPcE5G5xAwEVEpMABajCPXAXRZtwPo9MkOoCtj7w6g14gCAJx+63YAs2YHUGQYAImIiokB0GIchvxFaeU5gO6ADDzurL07gAFDBmBPRe/dueZgsmYHUKQZAImIiokB0GIcWdkB1N1+xZWUjtsvO4BeYe8A6DfP3x0IqS2khAyH2QFMcw4gEVExMQBajNMwA6CFh4C9Adnx8gn7hgJhGPBDdsX8FSG1xZSQkesA5qY2EBFRUTAAWkw+ALotHAAr5BBwQMQBIRRXo0Ys2gmHJs/dX2ndOYDCIQOgxjmARERFxQBoMU6RAgA43NadA5jreLm0LJJJew4Dx7rkLiCG0OD1W3chaJG7mp0dQCKiomIAtBiX2QF0eKw7BzBQsXfrs1inPfcDjneFAQAxzQtNt+7/xvkOYJYBkIiomKz7m8Om3EL+onRa+CIQp8uFqJDBIN4ZVluMIgmzAxiHdYf6AQBO2cnW2AEkIioqBkCLcUMOAbu81g2AABDXZPCJd9mzA5iKRQAACd3iAdBczkjPcg4gEVExMQBajMecA+iy8BAwAMQ1eX7JmN0DoLXfZ82cA6gbKcWVEBFZCwOghQgh4LFJBzBpdr4yNg2AmbgMgGmHtd9nzZnrAHIImIiomBgALSSVycCjZQAAHp+1g0HSEQAApM1OmN0YiU4AQNoZUFxJaeV2tGEHkIiouBgALSQR37skitviHcCUGXyyCXsGwGxSBsCsxQOgwwyATgZAIqKiYgC0kFQimr/t9lg7GGScFQD2dsJsJyn3Ac66KhQXUlq6uZ6lgwGQiKioGAAtJG12AFPCAc3hVFxNaWXd5uLHNu0AamYAFG5rB32HuaWhS3AOIBFRMTEAWkg6KTuASc2tuJLSM8wAqKXs2QHU0ma312PdXUCAfTqAIq24EiIia2EAtJBUIi4/w6O4kh5gBkCHTQOgMyM7gJrH2kPATjMAugSHgImIiokB0EIyKXMIWHMprqT0NK8ZAM0gZDfOjHyvnd6qgxzZuzndcgjYzQ4gEVFRMQBaSCYpO4BpzfodQN0MPq5M9CBHWpMrK8/b4bP2ELDLk5sDyABIRFRMDIAWkjU7gHYIgE5/EADgtmkA9GTle+3yWbsD6PKaHUBwCJiIqJgYAC0km+sA6tYPgC6/DD5ew54B0Cvke+32WzwAmusAupGGYQjF1RARWQcDoIUYadkVytggALoDIQCAz4gd+ECL8gl53p6AxQOguaONR8sglckoroaIyDoYAC3ESCUAAFkbBECvGQD9sF8AFELAL+R77a0IKq6mtDzmHEAASCYSCishIrIWBkALESk5LJh1WD8A+ipDAIAAEhBZe3WG4skU/JpcGNlfEVJbTInlrgIGgFTSfmGfiKhUyiYALly4ECNGjIDX60VdXR3WrFlzwOOfeeYZjBkzBl6vF+PHj8eyZcsKHhdCYP78+Rg4cCB8Ph8aGhqwadOmbr9WMpnEhAkToGka3nrrrWKdUo8TGbMDaIMA6K/sk7+djNlrN5BoZ0f+ts/iHUDN4YIhNAB717kkIqLDVxYB8Omnn8acOXNw66234s0338Txxx+PxsZG7Nixo9vjX331VVx00UWYOXMm1q5di2nTpmHatGlYt25d/pi77roLDz30EBYtWoTVq1cjEAigsbERiW6GkW688UYMGjSoZOfXY9Ly3ITDq7iQ0gv4A0gKud1drHOP4mp6VqwrDABIwwHNafH3WtOQNNe1TLMDSERUNGURAO+77z7MmjULM2bMwLhx47Bo0SL4/X489thj3R7/4IMPYsqUKbjhhhswduxY3HHHHTjxxBPxyCOPAJDdvwceeADz5s3Deeedh+OOOw5PPvkktm3bhueee67ga/35z3/GCy+8gHvuuafUp1l6GdkhMaweCgDouoYo5PBgvDOstpgeluiSHcA4fICmKa6m9FKQWxumkpwDSERULMoDYCqVQnNzMxoaGvL36bqOhoYGNDU1dfucpqamguMBoLGxMX/8li1b0NraWnBMMBhEXV1dwddsa2vDrFmz8F//9V/w+/3FPC0lNHMIWNggAAJATJPvWSIaVltID8sNecc130GOtIa02QHMpDgETERULMoD4K5du5DNZlFTU1Nwf01NDVpbW7t9Tmtr6wGPz30+0DFCCFxxxRW46qqrMGnSpEOqNZlMIhKJFHyUEy1rdkhsEgDjegAAkIp2HORIa0mbATCh9/5/tByKtNkBzO10Q0REh095AFTl4YcfRmdnJ+bOnXvIz1mwYAGCwWD+Y+jQoSWs8MvTzQ6g5eeFmRJmAMzEbBYA4zIAphz2CIAZXXYAs+wAEhEVjfIA2K9fPzgcDrS1tRXc39bWhtra2m6fU1tbe8Djc58PdMyqVavQ1NQEj8cDp9OJI488EgAwadIkXH755d1+37lz56KjoyP/8emnn37Jsy0tPSuXBoHLHkODKacMgNm4vQJgJt4JAEjbJQBqZgcwxTmARETFojwAut1uTJw4EStXrszfZxgGVq5cifr6+m6fU19fX3A8AKxYsSJ//MiRI1FbW1twTCQSwerVq/PHPPTQQ3j77bfx1ltv4a233sovI/P000/j5z//ebff1+PxoKqqquCjnDgMGQA1tz0CYCYfADsVV9KzjIQ839z5W11uZ5ssAyARUdE4VRcAAHPmzMHll1+OSZMm4eSTT8YDDzyAaDSKGTNmAAAuu+wyDB48GAsWLAAAXHvttTj99NNx7733YurUqViyZAneeOMNPProowAATdNw3XXX4c4778To0aMxcuRI3HLLLRg0aBCmTZsGABg2bFhBDRUVFQCAI444AkOGDOmhMy8upzkHULdJBzDrkgFIJO0VAGGer+GqUFxIz8jqsgNopDkETERULGURAC+44ALs3LkT8+fPR2trKyZMmIDly5fnL+JoaWmBru9tVp5yyilYvHgx5s2bh5tvvhmjR4/Gc889h2OPPTZ/zI033ohoNIorr7wS4XAYp556KpYvXw6v17rz45xmB1C3SQfQMAMgUl1qC+lp5vkabnt0AA0zAGbTScWVEBFZR1kEQACYPXs2Zs+e3e1jL7300hfu++53v4vvfve7+/16mqbh9ttvx+23335I33/EiBEQQhzSseUqFwAdNgmAcMsOmGazAJg/X7ddOoByCFikOQRMRFQsyucAUvG4RApA4f6pluapBADo6ajiQnqWK20OeXvKaw5qqRgO2QFkACQiKh4GQAtxi1wH0B5Xh+peGQAdaXt1AJ0Zeb6az9r7AOfktjbM7XVNRESHjwHQQnIdQJfXHgHQYQZAV9Zee8R6zADosEsAdMoOIDKcA0hEVCwMgBbigTkE7LFHAHT65BCo224BMCuHvJ1+ewRAOOQcQGQZAImIioUB0EI8ZgfQbZMOoNsvA6DHsFcA9BsyALoDIbWF9JDc3tYaO4BEREXDAGgRIpuBW8sAsM8QsMcnh4C9dguAkAHQU9FHcSU9xCk7gBo7gERERcMAaBHp5N5Fcu3SAfRUyCFQP+yzQLAwDFQIGXh9lfYIgLqLAZCIqNgYAC0imdi7FIrHa48Fgv35AJiEMLKKq+kZiUQcbk2eq88mHUDNHALWsynFlRARWQcDoEWkErILlhIOeNwuxdX0DH9lKH87Hu1QV0gP6orsBgAYQoO/0h4XgeguGQBze10TEdHhYwC0iJTZAUzCDU3TFFfTM/z+CmSFPNdYpz0CYKIzDACIwgtNd6gtpofk9rZ2GOwAEhEVCwOgRaQTcl5YUnMrrqTnaLqOKGQ4iHfZIwAmu8IAgKhmj2F+AHCYcwAZAImIiocB0CLSSRkAU/AorqRnxTUZABPRiOJKekYqugcAENdtFAA98j12MgASERUNA6BFZMwAmLZRBxAAErq84jkZs0cHMGOep60CoDkH0CkYAImIioUB0CKyKbMDaLMAmNRldygds0cHMBMLAwBSzgq1hfQgl7mzjYsBkIioaBgALSKbSgAA0rq9hoBTDtkJy8Q7FVfSM4yEDLopp306gE63/DvtEmnFlRARWQcDoEUYZgcwq9urA5hxyu5QNmGPDqBIyKCbcVUqrqTnuMw5gC4wABIRFQsDoEXkOoAZ3au4kp6VMYdCjUSX4kp6SFIGXWGrAChDvhspZLKG4mqIiKyBAdAiRFouBJ212RCw4TKHQpP2GALWUjLoCq99AqDbKzuAHqSRzDAAEhEVAwOgRRhp2QE0HPYKgMItO4C5YGR1jpQMupqnSnElPSe3t7UHGQZAIqIiYQC0ikwuANprDqDmkQFQT0cPcqQ1ODMy6Ope+wTA3DIwHi2NZDqjuBoiImtgALQIkZb7pBoOe80BzAVAh00CoDsjz9Ppt08AhHNvVztp7nhDRESHhwHQKswOoLBZAHSYc+GcWXsEQI8hz9PlDyqupAc5ffmbuT2viYjo8DAAWoRmBkC47DUH0OmTnTBXxh6dIa8hz9MTsFEAdDiRhJzakI7Z42IfIqJSYwC0CC0rh4Dt1gF0mQHQY9gjAPqFPE9vRR/FlfSsmLnnczbBAEhEVAwMgBaRC4Cay14B0BOQAdBrgwAoDAMBMwD6KkNqi+lhCU3+vWYAJCIqDgZAi9BtGwDlUKhPJBRXUnrJeCccmgAABGwWAJP5DqA9lvshIio1BkCLcJgBULdZAPRWyADoRxyGIRRXU1rRSBgAkBE6AgEbXQUMIKnLtQCFTRb8JiIqNQZAi3AY9uwA5jphPi2FWDKptpgSi3XuAQBE4YPusNf/uimH7AAaSXYAiYiKwV6/RSzMYaTkZ5fvIEdai2ef9fCikQ6FlZReoisMAIhpfrWFKJBymOfMAEhEVBQMgBbhFGYAdNurA6i5vEjDAQCImwHJqpJRGXDjekBxJT0vt+cz5wASERUHA6BFuMwhYKfHft2hGGTXMx61dgcwHZVDwEmH/d5jmAGQcwCJiIqDAdAiXPkOoL2GgAEgbg6JpiweADPxCAAg5bBfB1DzyB1fRIodQCKiYiibALhw4UKMGDECXq8XdXV1WLNmzQGPf+aZZzBmzBh4vV6MHz8ey5YtK3hcCIH58+dj4MCB8Pl8aGhowKZNm/KPf/zxx5g5cyZGjhwJn8+HI444ArfeeitSqVRJzq/UcgHQ5bFfAEyYgcjqATBrBsCMq0JxJT1P98pz1lLcCo6IqBjKIgA+/fTTmDNnDm699Va8+eabOP7449HY2IgdO3Z0e/yrr76Kiy66CDNnzsTatWsxbdo0TJs2DevWrcsfc9ddd+Ghhx7CokWLsHr1agQCATQ2NiKRkOvFbdiwAYZh4Ne//jXWr1+P+++/H4sWLcLNN9/cI+dcbG6kAQBOWwZAGQ4ycWsHQGEugpy1YQB0mns+O9LsABIRFUNZBMD77rsPs2bNwowZMzBu3DgsWrQIfr8fjz32WLfHP/jgg5gyZQpuuOEGjB07FnfccQdOPPFEPPLIIwBk9++BBx7AvHnzcN555+G4447Dk08+iW3btuG5554DAEyZMgWPP/44zjrrLIwaNQr/9E//hB//+Md49tlne+q0i8ptdgDdNpwDmHbKQCTiYbWFlJiWlAHXcNtrDUAAcPnNAGiTPZ+JiEpNeQBMpVJobm5GQ0ND/j5d19HQ0ICmpqZun9PU1FRwPAA0Njbmj9+yZQtaW1sLjgkGg6irq9vv1wSAjo4OVFdXH87pqCEEfJoZAL326wCmneb8sIS1O4DOlDw/4QkqrqTnuc3lflxZBkAiomJwqi5g165dyGazqKmpKbi/pqYGGzZs6PY5ra2t3R7f2tqafzx33/6O+bzNmzfj4Ycfxj333LPfWpPJJJL7LDYciUT2e2xPSqcScJm33V77XSCQccsAiER5vB+l4kyZ5+fro7YQBbyV8h9mAYNXARMRFYPyDmA52Lp1K6ZMmYLvfve7mDVr1n6PW7BgAYLBYP5j6NChPVjl/iUT8fxtjw07gIbZEXOkrB0AvRnZAdT99guAvmB/AECV6LT8ln9ERD1BeQDs168fHA4H2traCu5va2tDbW1tt8+pra094PG5z4fyNbdt24ZvfvObOOWUU/Doo48esNa5c+eio6Mj//Hpp58e/AR7QDIhr4w0hAaPx14LQQMAPLkLBKzdHfJm5Pk5KnrhNIXDFAjJABhCFzoTacXVEBH1fsoDoNvtxsSJE7Fy5cr8fYZhYOXKlaivr+/2OfX19QXHA8CKFSvyx48cORK1tbUFx0QiEaxevbrga27duhXf+MY3MHHiRDz++OPQ9QO/HB6PB1VVVQUf5SCdlB3AJFzQDnIOVqR5ZQfQZfEAmBv+dFXYrwPoqewnP2sZdHZau9NLRNQTlM8BBIA5c+bg8ssvx6RJk3DyySfjgQceQDQaxYwZMwAAl112GQYPHowFCxYAAK699lqcfvrpuPfeezF16lQsWbIEb7zxRr6Dp2karrvuOtx5550YPXo0Ro4ciVtuuQWDBg3CtGnTAOwNf8OHD8c999yDnTt35uvZX+exXKUScmJ8SnPBfgPAgMMfAgB4MtZeIqRCyPPzVvRVXIkC7gqk4YQLGUTDO4CafqorIiLq1coiAF5wwQXYuXMn5s+fj9bWVkyYMAHLly/PX8TR0tJS0J075ZRTsHjxYsybNw8333wzRo8ejeeeew7HHnts/pgbb7wR0WgUV155JcLhME499VQsX74cXq8cIl2xYgU2b96MzZs3Y8iQIQX1CNG75hilzTmAKbgVV6KG0y87gJ6shQNgJgkf5AVIueFQW9E0RLRK9BV7EO/YefDjiYjogDTR29JOGYlEIggGg+jo6FA6HLzhjZUYs/R8bNNqMOjWD5TVocr6NStxzLLz0aoNQO2tmw7+hF4osWcbvA+OhSE0dN3UhiqfR3VJPa7ljuMwLPsJVp/6GOoapqsuh4h6sXL5/a2S/SaMWVDGnAOY0uzZAXRXhAAAfmHdbcK6wrsAABH4Uem15/scd8pOb6Zrt+JKiIh6PwZAC8iaATBj0wDoM6+KDYgYYBiKqymNmBkAO7UKaJqmuBo1Ui75r3QjxgBIRHS4GAAtIJsyA6Buv2FBAPBXyQDo0ASySWteCZzolKEnqlcqrkSdtEde/SxiexRXQkTU+zEAWkA2LQNgVrdnBzAQCCAlHACAaMSa4SBpBsCEw74BMOuVAdCRsOZ7TETUkxgALSCbSsjPNg2AHpcTXfADAGKRdsXVlEYmKs8rNwxqS+YWeM4kAyAR0eFiALQAI20GQIcNdwExRTW5B3K0w5rzwwxz2DPtDiquRB1npVz+xpNiACQiOlwMgBYgzABoOOw5BxAA4ubQaCxizQCIRBgAYHhCSstQyR0cCACoTFv0PSYi6kEMgBaQC4DCzgHQJTtjyY4diispDUeyAwAgfCG1hSjk6zsIABA02AEkIjpcDIBWkGUATLrl9mhGZ5viSkrDmQoDAHS//fYBzqnqL3fs6SM6kM1kFFdDRNS7MQBagJaWW4TBacedgKW0fwAAQItZc5swT1oub+MMVCuuRJ1Q34HICg0OTaBj9zbV5RAR9WoMgBagZeUyMHDZtwMoAvICAWdsl+JKSsOXiQAAPBV9FVeijtPlwh5NXgUd2ckASER0OBgALUDLyA6g5rRvAHRV1QAA3ElrBkC/ITuA3qB9AyAAhHXZAY3t/kxxJUREvRsDoAXoWXMI2OVXW4hClf0GAwAqUha8QlQIVKILAOCrsncA7HLJAJjsaFVcCRFR78YAaAEOcwhYc9t3DmD1kNEAgFqjDdlsVnE1xZVNdsEFeU6VoX6Kq1Er7pZD/dkIAyAR0eFgALQApyGvAtbd9u0A9h98BFLCAY+Wxs5tW1SXU1Sde+Swdko4EKwKqS1GsbRfBmCty5rL/RAR9RQGQAtwmQHQ4Q4orkQdh9OFVl3OA9zz6QbF1RRXtENe2dyJCjidDsXVqKVVyPdYjzEAEhEdDgZAC3AZcg6gw2PfDiAA7HbLdeLirR8orqS4Yh2yA9ipVyiuRD2/uRi0J27N5X6IiHoKA6AF5AKg0+YBMFoxDABg7P5IcSXFleiUF7bktruzsz4D5Hsc4HZwRESHhQHQAjzCDIBe+w4BA4DRZxQAwB35WG0hRZbpklufJZxViitRb8DgEQCAGrELkVhcbTFERL0YA6AFeCADoMtr7w6gt0ZeCRyMtSiupLjS0Xb52R1UXIl6FTVHIgovvFoaWze9o7ocIqJeiwHQAjwiBQBweuw9R6zvsKMBAAOy2yEM6ywFI2KyA2h4GACh6/jMfSQAoOOjNxQXQ0TUezEA9nLZrAGv2QH0BewdAAcPPxoZocOHFMJtn6oup3gSYfnZ20dpGeUiHBonb2x/W20hRES9GANgLxdLxOHUDACAz2/viwS8Xi+2m0vBtH3ynuJqiseZDAMA9AADIABg4PEAgGDYOu8xEVFPYwDs5WJdXfnbHp+95wACQLtHbgnXuXWj4kqKx5WOyM+BasWVlIfQqEkAgKGpzYBhKK6GiKh3YgDs5WIxGQAz0KE53IqrUa+rSl4I4myzzvCgJyMDoKfS3vsA5ww9egISwoUKxLH7M2st+k1E1FMYAHu5hBkAU3ADmqa4GvVSQyYDAAa0W+cCgUC2EwDgq2IABAC/14stjhEAgNYNq9UWQ0TUSzEA9nLJaAcAIK5x+BcAjpzYAAAYnPkUkV1bFVdz+IQQCArZAayorlVcTfnYXTUWAJBoeVNxJUREvRMDYC+XjstwENcZAAFg6OAh2KQfAQD44G9PK67m8HVGo6jU5ILHldU1iqspH45BEwAAvjYGQCKir4IBsJfLxGQHMKnbexeQfe0cfjYAwPvBHxVXcvgiu9sAABmhw1vBi0ByRp0s3+PRqfexa0er4mqIiHofBsBeLhuXATDlZADMGXHapQCAcYm3sXPbx2qLOUxd7TLcRLRKQOf/rjk1I8bhI8couLQsPl7xK9XlEBH1OvyN0suJhBwCTjMA5g0aOQYbXGOhawIfvvhb1eUclkR4OwAg4uAagJ+37ejLAABHbf4NEGtXXA0RUe/CANjbmQEw47T3LiCf13HkNABA7ebfI5NOqy3mMGTC8kKWDld/xZWUn3Fn/3/YKIaiSnRix9LbVZdDRNSrlE0AXLhwIUaMGAGv14u6ujqsWbPmgMc/88wzGDNmDLxeL8aPH49ly5YVPC6EwPz58zFw4ED4fD40NDRg06ZNBce0t7fjkksuQVVVFUKhEGbOnImufRZW7g2MuNwnVvNxn9h9jWv8f4gggBHiM7y95FbV5XxlWTMAJry8AOTzqiv9eGn4dfL2e09C7PxAbUFERL1IWQTAp59+GnPmzMGtt96KN998E8cffzwaGxuxY8eObo9/9dVXcdFFF2HmzJlYu3Ytpk2bhmnTpmHdunX5Y+666y489NBDWLRoEVavXo1AIIDGxkYkEon8MZdccgnWr1+PFStWYOnSpXj55Zdx5ZVXlvx8i8kTk3PEROUgxZWUl8pQP6wbNwcAMPHDhdj0+3m9c9eIyDYAgFHF97c7U867CCuNE+FEFp8tOh/JVuvsAENEVEqaEEKoLqKurg4nnXQSHnnkEQCAYRgYOnQofvjDH+Kmm276wvEXXHABotEoli5dmr9v8uTJmDBhAhYtWgQhBAYNGoTrr78eP/7xjwEAHR0dqKmpwRNPPIELL7wQ77//PsaNG4fXX38dkybJraWWL1+Oc845B5999hkGDTr4L9xIJIJgMIiOjg5UVVUV46X40tbfeQqOyazHO5Pvx3FTfqCkhnIlhMCfH/4hzmn/LwDAp64RiJ58LY4+qQFa5UDA4VJc4cG99W/fwoTEGrxx3G2YdP6PVJdTln75v3/Bhe/8ANVaFzpEAOvGz8W4hksRCgahcXF0S8pkDXTED3FqhxCAMACYn4VRcJ92mL8ChaYB0ABNNz/M29AQ8LrhdTsP6+vblmEAHZ8CXTuAqoFAcEhRv3w5/P5WTfnfzFQqhebmZsydOzd/n67raGhoQFNTU7fPaWpqwpw5cwrua2xsxHPPPQcA2LJlC1pbW9HQ0JB/PBgMoq6uDk1NTbjwwgvR1NSEUCiUD38A0NDQAF3XsXr1avzzP//zF75vMplEMpnM/zkSiXylcz6YV5+5H/3e/y90agEAB/oFJjAxux4AUFEzoiS19GaapuHrV96Px37dB99rfxRD0x8Dr/wIeAVIwoOPQyej3TMEcWcV4K7AwFAAwvzB/XnCDBIhnws1VV7zGzjMH/QAIBBNZvDZnhjkL5qCZxd83vsL5/OfUfDLSAgDExJyKkRo6DFf8VWwvn+Z3ojna57H0BWzMEHbjK+tm4fou3fgRXEMPP1HwlE9HO6+w5Hx9oPhcCNYWYEjBvYFHB7AHZAfutN8Pw8hMBYECoH8+5e7ve/7+4Xb+9znroDD6YRDZ0g9GCEE3nrnbWxa9VtUxT6BI7EHfbUI+iKCPlonnDCgw4AGAQ0Ceu5DU9vfeEccAdel/4OxR45SWkevYGTx8arfQP9sDUTbevSPfwQ/5Ijd2iP/BSd8f4HiAq1HeQDctWsXstksamoK5zjV1NRgw4bu9/lsbW3t9vjW1tb847n7DnTMgAEDCh53Op2orq7OH/N5CxYswM9+9rNDPLOvztnxMY4yPjzk43dr1Rh+zCklrKj3qvS68INr78Bz/zgf4VUP4rRME4ZoO+HRkjg6/Peifq+g+VFs7aISw447vQRf2TrOPfVEbBixHI8+Pg9np1diqL4TZ2hvArvfBHYD2HTQLwFArreYhQNZ6GagADQYJQsU20Q/hL/zNMaNn3Twg23qhRdfROhvP8XJWI8Tcnc6VFZ06I7TPsSrKx8AjnxIdSll7ZNPtuDjx2bgdG1twf0p4UCbqEZH1quoMmtTHgB7k7lz5xZ0HiORCIYOHVr07zPkzKuw4dOvwZnqRPe/bvZ2DDRNQ81xZ8Lh5v8gBzLt1BOAU59Aa0cCv33rM7h2vothnWtRkdqJVFc79FQUmtlByPn80FBnMg3DMLt42BsMhPl+5I6u8rmhAfn7930s997lOoqfvx/7PE8AyGgeZCbOwJkez2Gdvx2MGdIfY275NSAEPn7nZWxY+3f4otvg7tqKPuk2VIoIkE3BJdLwIAU3MvBpqYKv4dQMONFzc0UHabuw5eVfAwyA3frfR+/Et7feD4+WQVZoeM8zAV0D61AzcChqBg5BIFQDBPrL6Rz7Dr/mOvkFw7Ja9/cfcJTlYMQXO8Lm7bV/fAgnbLgPle3vFuOlsKymZx/BCW/fhuFaGknhxDNaI9qC45HpOxYTJpyIYEUAR4R8qsu0JOUBsF+/fnA4HGhrayu4v62tDbW13e99Wltbe8Djc5/b2towcODAgmMmTJiQP+bzF5lkMhm0t7fv9/t6PB54euAX8aCRYzFo5NiSfx87qg16Mev0IwEcCeCLw/wH05XMwDjAnKGAm0N6ymkaRhx/OkYc333XNJrMICsE0gDS2TSQSQBGBpqRAYwMYGQBkd0nJJjD/Pv+WZODjXsDhJb/3gWf88d87rYQ2Ph/9+CkTQ8iGDnE9qTNPPvY3Zi+7W5AA14SJ6Jy+oOYeNxxqss6ZL5Rk4ENQL/kp6pLKVsfb34fJ7x9G7xaGm8Zo9B2+t34/pkNB38iFYXyAOh2uzFx4kSsXLkS06ZNAyAvAlm5ciVmz57d7XPq6+uxcuVKXHfddfn7VqxYgfr6egDAyJEjUVtbi5UrV+YDXyQSwerVq3H11Vfnv0Y4HEZzczMmTpwIAFi1ahUMw0BdXV1pTpZ6vQqP8v9l6DAFCt5DFwA1+2i7Bh8PbAL8mT1Kvn85e/GVV/DtTxYAGvCXqu/irOsehdbLdsIJDZb/iK8Ru5BNp+BwuRVXVH52/c91GKGlsVY/FkfPfQkTPOV/YZ6VlMVvszlz5uDyyy/HpEmTcPLJJ+OBBx5ANBrFjBkzAACXXXYZBg8ejAUL5CTQa6+9FqeffjruvfdeTJ06FUuWLMEbb7yBRx99FIAcFr3uuutw5513YvTo0Rg5ciRuueUWDBo0KB8yx44diylTpmDWrFlYtGgR0uk0Zs+ejQsvvPCQrgAmIjocvpAcaQhmw2oLKUOev90Jt5ZFs+tEnPGvi3pd+AOAfjWDkBE6nJqBXTu2ot/gkapLKistr/0BkxKvIS0cGHjxI/Az/PW4sgiAF1xwAXbu3In58+ejtbUVEyZMwPLly/MXcbS0tEDf5wfAKaecgsWLF2PevHm4+eabMXr0aDz33HM49thj88fceOONiEajuPLKKxEOh3Hqqadi+fLl8Hr3zpV76qmnMHv2bJx55pnQdR3Tp0/HQw9xsi4RlV5FtZyeEhIdcsmLXhhySuGjTz7BScnVgAaMuvh+uJxl8WvqS3M6ndipBdEfe7Bn52cMgPsQ2TQcK+YBAP7W5ztoOPKEgzyDSqEs1gHsrbiOEBF9VV2xOCrukl3A+HWb4Qtxuz8AeOHx23HWJ/dii/sojLz5ddXlHJbNd5yAI7Mf4d3T/xPjv/ld1eWUjc1r/owjl12IsAgg9i9vYVDNgIM/qcj4+7tMdgIhIrKbgM+LhJDDXtGusNpiykQma6D2k/8DACTGfUdxNYevy9kXAJCJbFdcSXlpee05AMCm0KlKwh9JDIBERApomoYY5JSURKx37UFeKm+/uxbHYRMy0DH6m5erLuewxT0yABqdbQc50l5q9jQDAILHNiquxN4YAImIFEloMgAmo6XZVai32f36swCAjwInwhnsfjmu3iTtrZY3orvUFlJGdrSHMdr4CAAw5LhvqC3G5hgAiYgUSepygdtUvFNxJeVhwPZVAADjqLMVV1IcmreP/JxkwM/5eN1rcGtZ7NFC8A/gFnkqMQASESmSC4BpBkDsDHfimOxGAMDQumlqiykSR0AGQEeyQ3El5SP60WsAgG0Vxxza3ttUMgyARESKpMwAmE0wALZsegcuLYsu+BGoOUJ1OUXhMgOgK833N8e/Q+73m6iZqLgSYgAkIlIk45C7kGQTvAgk/uk7AIBWz0jLdIY8FTIAerIMgAAghMDQ2HoAQMWRkxVXQwyARESKZJ2yA2gkGQC1XXL4t6PCOvPC/FX95GcGQADAzm0tGISdyAoNw475mupybI8BkIhIkaxTdgBFKqq4EvXcnZ8AALJ9rBMAA0F5FXCFiIJ7LgDb3n8VANDiGAZfZUhtMcQASESkinAF5I0kA2Aw/hkAwN3fGvP/AKCqj+wAVmpxxBIpxdWo17X1PQDAnoojFVdCAAMgEZEywl0BANDS9g6AQgj0z8jdMqoGHaW4muLxV1Xnb3d07FZYSXlw79kMAEiFGADLAQMgEZEqLjkHUM/EFBeiVnjPbvSBnCc3aORYxdUUj+b0IA4PACAaZgAMRbcAAPQB1gn5vRkDIBGRIpoZALVsUnElam3f8j4AoB1BeCtCaospsqgmh/njkXbFlahXld4JAKisGam4EgIYAImIlNFdcis4h80DYNf2DwAAu1yDFFdSfDG9EgCQ6LR3AExnsugj5ILY/WqHKq6GAAZAIiJlcgFQN+x9gUBml9wbttNvvWCQcMp5nunoHsWVqNW6cxc8WhoA0Le/9YJ+b8QASESkiO6WQ8AOw94dQEf4YwBAJjhcbSElkHbKDmA2Zu8AGN65DQAQgxe6t0JxNQQwABIRKeMwA6DL5gHQH5NLwLj6WWcNwJy0OwgAMOJhtYUoFgu3AgAiekhtIZTHAEhEpIjTDIBOmw8BV5oXBwQGWK8DKDxV8kaiQ20hiqU62gAAMWdIbSGUxwBIRKSI0yPnADqFfQOgEALVhhweDQ0YpriaEvDKDqCetHcAzHTuAADE3dUHOZJ6CgMgEZEiTrfcCs5l4wAYiXSgSpPrIAYHDFFcTfFp/j4AAGcqorgStbToLgBA2ssAWC4YAImIFHF55BCwG2nFlagT2Snn/8WEB95ASG0xJeD0hwAA7kyn2kIU0+NyIWzD309xJZTDAEhEpIjbKzuAHht3AKO7ZQBs16sBTVNcTfG5ArID6LV5AHQnzZ1QAv3VFkJ5DIBERIq4vLkOYApCCMXVqJHcI5cHCTv7Kq6kNLyV8rz8RpfiStTypeQ8T2clA2C5YAAkIlLE7ZEdQLeWRSptz2HgbIe5PpzbmkODvio55y0gumwb8gGgIiMDoDdYo7gSymEAJCJSxOPz5W8nEnGFlaiTiYblZ09IaR2lUhGUHcAqxBBLZRVXo05QhAEAvj61aguhPAZAIiJFch1AAEglogorUcdIyKtjtdx6eRaT6wD6tBQ6Ou05DJzOZBAScg5kZV9uA1cuGACJiBTRHC6khQMAkLZpB1AkZTBw+qwZADVPEAbkxS1dHbsVV6NGuH0HnJoBAKis5hBwuWAAJCJSKKW55OdETHElajjTsitm2f1hdR0xyE5vLNKuuBg1unbLbeA6UAGHy6O4GsphACQiUigFt/yctGcH0JmVwdfhCyqupHSiugy3iU57dgBje8x9gDVrdnl7KwZAIiKFUpoMgGmbBkBPVs59dPoqFVdSOgmHDICprj2KK1Ejae4D3OXso7gS2hcDIBGRQmkzAGZtGwBlB9Dlt24HMOmSna9M1J4BMBMx9wF2cRu4cqI8ALa3t+OSSy5BVVUVQqEQZs6cia6uA18plUgkcM0116Bv376oqKjA9OnT0dbWVnBMS0sLpk6dCr/fjwEDBuCGG25AJpPJP/7ss8/iW9/6Fvr374+qqirU19fjL3/5S0nOkYhofzJmAMyk7DkH0CfkeXsC1g2AGZfsbhpxewZAIyqHvtMWXeqnt1IeAC+55BKsX78eK1aswNKlS/Hyyy/jyiuvPOBzfvSjH+H555/HM888g7/97W/Ytm0bzj///Pzj2WwWU6dORSqVwquvvorf/va3eOKJJzB//vz8MS+//DK+9a1vYdmyZWhubsY3v/lNnHvuuVi7dm3JzpWI6PMyei4A2rMD6BPyvK0cALNueW4i3qG4EkUSYQCA8HEIuJw4VX7z999/H8uXL8frr7+OSZMmAQAefvhhnHPOObjnnnswaNAX1wvq6OjAb37zGyxevBhnnHEGAODxxx/H2LFj8dprr2Hy5Ml44YUX8N577+Gvf/0rampqMGHCBNxxxx34yU9+gttuuw1utxsPPPBAwdf9xS9+gT/+8Y94/vnnccIJJ5T83ImIACCjy6sis6mE4kp6XjqTRQVkAPRXhtQWU0LCKwOgloworkQNRzIMANB8IaV1UCGlHcCmpiaEQqF8+AOAhoYG6LqO1atXd/uc5uZmpNNpNDQ05O8bM2YMhg0bhqampvzXHT9+PGpq9q431NjYiEgkgvXr13f7dQ3DQGdnJ6qrOUeBiHpO1gyARtp+ATAai8Klyd0xrBwAdTP4OFP27AC6UjL46n52AMuJ0g5ga2srBgwYUHCf0+lEdXU1Wltb9/sct9uNUChUcH9NTU3+Oa2trQXhL/d47rHu3HPPPejq6sL3vve9/dabTCaRTCbzf45E7PmvOSIqHsMhA6BI228IOBoJI2Tednmtu0SI7g8BAFxpe/7O8GZk8HUyAJaVknQAb7rpJmiadsCPDRs2lOJbfyWLFy/Gz372M/z+97//QiDd14IFCxAMBvMfQ4cO7cEqiciKDHMOoB07gAlzH+AovICufEp6ybgCcmTJk7HnVnC+rLnbS0VfxZXQvkrSAbz++utxxRVXHPCYUaNGoba2Fjt27Ci4P5PJoL29HbW13W8YXVtbi1QqhXA4XNAFbGtryz+ntrYWa9asKXhe7irhz3/dJUuW4P/9v/+HZ555pmBYuTtz587FnDlz8n+ORCIMgUR0WHIdQNgxAHbJzlBc8yGguJZS8lTIzlcuCNmN35DB11PJKVblpCQBsH///ujfv/9Bj6uvr0c4HEZzczMmTpwIAFi1ahUMw0BdXV23z5k4cSJcLhdWrlyJ6dOnAwA2btyIlpYW1NfX57/uz3/+c+zYsSPf0VuxYgWqqqowbty4/Nf63e9+hx/84AdYsmQJpk6detB6PR4PPB5uY0NExSOc5s+UTPLAB1pQKhYGAMQ1K8c/wFclg09ARCGEgKZpiivqWVWiC9AAf1U/1aXQPpT23MeOHYspU6Zg1qxZWLNmDV555RXMnj0bF154Yf4K4K1bt2LMmDH5jl4wGMTMmTMxZ84cvPjii2hubsaMGTNQX1+PyZMnAwDOOussjBs3Dpdeeinefvtt/OUvf8G8efNwzTXX5APc4sWLcdlll+Hee+9FXV0dWltb0draio4Oe07SJSI1hNMnb2TsNwcwHZNz4lIOn+JKSisQlMGnElHE01nF1fSsTDoFj5YGAPgrrbvUT2+kfNLFU089hTFjxuDMM8/EOeecg1NPPRWPPvpo/vF0Oo2NGzciFtu7SOr999+Pb3/725g+fTpOO+001NbW4tlnn80/7nA4sHTpUjgcDtTX1+P73/8+LrvsMtx+++35Yx599FFkMhlcc801GDhwYP7j2muv7ZkTJyICALMDqNmwA5jNB8AKxZWUlq9SDgEHEUVHLKW4mp6178YOFRXW3e6vN1J6FTAAVFdXY/Hixft9fMSIERBCFNzn9XqxcOFCLFy4cL/PGz58OJYtW7bfx1966aUvXSsRUbFpTq/8nLVhAEzIOXFpp19xJaWVW//OqRmIdHZgYMja57uvrq6u/JXebo99zrs3UN4BJCKyNZd9A6BIygCYdVm7AwiXH2mz3xIL71ZcTM+Kx2QHMAG3pa/07o34bhARKZTrAOo2DIAwA6Bh9QCoaYiaF7qkou2Ki+lZqWRUfoZbcSX0eQyAREQK6W55AYTTsF8A1NOyOyTc1p8bFtdlyE117VFcSc/KJMwAqDEAlhsGQCIihRzmELDDhgFQS5kXCHgs3gEEkHDKkJs1l76xi2xKXt2e0riEWrlhACQiUijXAXQY9ro6FABc5s4YuoW3gctJmgHQiIfVFtLDskm5gkdaZwAsNwyAREQK5TqALlsGQBkOnD7rDwFnXOY5Juy11myuA5jhEHDZYQAkIlLIaS6N4RT2C4DurJwf5vBZf4HgjEeeo2azAGikZMjP6F7FldDnMQASESnkcMtfjG5hvzmAHkOGA3fA+gHQcMtzdCTtFgDlHtcZB4eAyw0DIBGRQi6PnAPoQlpxJT3PL2QA9PitPwcQZpfTmY4oLqRnCXOLQ4NzAMsOAyARkUIucwjYbcMhYJ+Q4cBbEVJbSA/Qzd1A3OlOtYX0MJGW73HWySHgcsMASESkUK4D6EEahiEOcrR1JNMZVECGA19lSG0xPcBhBkBv1l4BEGk5BGw4GADLDQMgEZFCbp/cIcKDNFJZQ3E1PaerqwtOTZ6v3wYdQEegDwDAm+1SXEnP0swhYMEOYNlhACQiUsiT6wBqaSRTGcXV9Jx4196LIRw2WAjaE5DzHD1GXHElPSwjO4CCHcCywwBIRKSQ0wyAAJBIxBRW0rPiXWEAQBd8gG79X0XeQAjA3gtf7EI3AyBcvgMfSD3O+v/XERGVs32GxlIJ+3SHEmYATGj2CAa5eY4ViNtqrqeeNQMgh4DLDgMgEZFKDhcy5o/idNI+3aF0TA4Bx3W/4kp6hr9SzgH0aGlE4/Z5nx1Zub6lxg5g2WEAJCJSLAW5TVbKRkPAqZhcDy9pkwDo8e/d7i7aGVZXSA9zGLIDmNvzmsoHAyARkWJpuAAAmZR9hoCNuAyAKaf1LwABAM3hQhxyMeS4nQIgO4BliwGQiEixlCY7gJmkfQJgNinXw8s67NEBBIAY5Lnm5j/agcuQAdDhYQAsNwyARESKZXIB0EYdQJGQHcCMyx4dQGDvfMdk1D77ATvNPa51l32Cfm/BAEhEpFja3Cc1m0oorqQHJeWCyIbbPgEwN98xHbPPfsBuQ25x6GQHsOwwABIRKZbrAGZT9rkIRM/tieuuPPCBFpJyyl1fMnH7dABdZgfQ6WUHsNwwABIRKZbRcwHQPh1APR2VNzz2CYBpMwBm4/bpAHogO4AuNwNguWEAJCJSLOuQQ8AibZ85gE4zAOpe+wTAjHnFs0h0Kq6k57iFGQDZASw7DIBERIoZ5hxAI51UXEnPcWVlAHT4qhRX0nOM3HB3yh4BUAgBb64D6A0oroY+jwGQiEgxI98BtM8QsMcMgC6/fQIgzAtetFSX4kJ6RjqThUdLAwDcPgbAcsMASESkWC4AImOfIWCvIS94sVUANOc7OtL2CICJRDR/280h4LLDAEhEpJhw5gKgfYaAfUIGQI8/pLaQHqSbw93OtD2GgFP77Hns4RBw2WEAJCJSTDi88kbGHkPAQgj4hTxXX2VQcTU9x+GVAdCVscdyP6m47ACmhAOaw6m4Gvo8BkAiItWcMgBqWXt0ABOpLCogQ5Cvwj4BMDfc7c5GD3KkNaST8jyT5jqXVF4YAImIVHPJIWDdJh3AzmgHHJoAAPgq+iiupue4/DLseg17BMBUQs5pTcGjuBLqDgMgEZFimlNuk2WbDmCn3AnDEBp0j322gvOa3c7c/Eery6TMIWB2AMuS8gDY3t6OSy65BFVVVQiFQpg5cya6ug58hVQikcA111yDvn37oqKiAtOnT0dbW1vBMS0tLZg6dSr8fj8GDBiAG264AZlMptuv98orr8DpdGLChAnFOi0iokOmmx1Ah2GPABjvDAMAopoP0DS1xfQgr9ntDIg4hBCKqym9bK4DqLEDWI6UB8BLLrkE69evx4oVK7B06VK8/PLLuPLKKw/4nB/96Ed4/vnn8cwzz+Bvf/sbtm3bhvPPPz//eDabxdSpU5FKpfDqq6/it7/9LZ544gnMnz//C18rHA7jsssuw5lnnln0cyMiOhS6S3YAHdmU4kp6RjIaBgDENXstDeI3L3gJII5kOqu4mtLLmh3ANDuAZUlpAHz//fexfPly/Od//ifq6upw6qmn4uGHH8aSJUuwbdu2bp/T0dGB3/zmN7jvvvtwxhlnYOLEiXj88cfx6quv4rXXXgMAvPDCC3jvvffw3//935gwYQLOPvts3HHHHVi4cCFSqcIfsFdddRUuvvhi1NfXl/x8iYi6o7vNAGiTDmA6JoeA47q9lgbxBUIAAIcm0Nll/f2AsynZAczo7ACWI6UBsKmpCaFQCJMmTcrf19DQAF3XsXr16m6f09zcjHQ6jYaGhvx9Y8aMwbBhw9DU1JT/uuPHj0dNTU3+mMbGRkQiEaxfvz5/3+OPP46PPvoIt956a7FPjYjokDnc8ipgp2GPDmAuACYd9gqAuieArJBD3rlhcCszGADLmtKFeVpbWzFgwICC+5xOJ6qrq9Ha2rrf57jdboRCoYL7a2pq8s9pbW0tCH+5x3OPAcCmTZtw00034e9//zuczkN7GZLJJJLJvf9Cj0Ss/y84Iio9hzkE7BT26ABmE/JnZ8phnwtAAACahqjmRxWi9gqAuXUuqayUpAN40003QdO0A35s2LChFN/6kGSzWVx88cX42c9+hqOOOuqQn7dgwQIEg8H8x9ChQ0tYJRHZhdMjA6BL2KMDaMTlThgZl706gMDeeY+JWFhtIT1ApGUAzLIDWJZK0gG8/vrrccUVVxzwmFGjRqG2thY7duwouD+TyaC9vR21tbXdPq+2thapVArhcLigC9jW1pZ/Tm1tLdasWVPwvNxVwrW1tejs7MQbb7yBtWvXYvbs2QAAwzAghIDT6cQLL7yAM8444wvfe+7cuZgzZ07+z5FIhCGQiA6by2MOAdskACIpO4BZl806gAASuh/IAuloh+pSSk6k5bqWBjuAZakkAbB///7o37//QY+rr69HOBxGc3MzJk6cCABYtWoVDMNAXV1dt8+ZOHEiXC4XVq5cienTpwMANm7ciJaWlvyFHPX19fj5z3+OHTt25IeYV6xYgaqqKowbNw4ulwvvvvtuwdf95S9/iVWrVuF//ud/MHLkyG6/t8fjgcfDf8kQUXE5PbIT5hZpxZX0DC0lO4CGu1JxJT0v5QjIABizwRQiswNoOBkAy5HSOYBjx47FlClTMGvWLCxatAjpdBqzZ8/GhRdeiEGDBgEAtm7dijPPPBNPPvkkTj75ZASDQcycORNz5sxBdXU1qqqq8MMf/hD19fWYPHkyAOCss87CuHHjcOmll+Kuu+5Ca2sr5s2bh2uuuSYf4I499tiCWgYMGACv1/uF+4mISs1lDgF7kIIQAprF18bTU+Zarx4bBkBnAEgBRtwGAdDc2UawA1iWlO/O/NRTT2H27Nk488wzoes6pk+fjoceeij/eDqdxsaNGxGL7V05/f77788fm0wm0djYiF/+8pf5xx0OB5YuXYqrr74a9fX1CAQCuPzyy3H77bf36LkRER2KfQNgKmvA43Qorqi0nGkZADVvleJKel7GKYe9s8lOxZWUnpZhB7CcKQ+A1dXVWLx48X4fHzFixBdWTPd6vVi4cCEWLly43+cNHz4cy5YtO+Q6brvtNtx2222HfDwRUbG4vfLCAA/SSGZsEAAzMgDqXvvNATTMC19EwvodQD23tSEDYFlSvhMIEZHd5QKgV0sjkep+y0orcWXliI7TF1RcSc8z3DL05uZBWll+b2tzmSMqLwyARESKaft0SJLm/qlW5s3KLcKcPvsNAefmPebnQVpYrgOouXjxZDliACQiUm2fAJhOxg5woDV4DXmOHnNrNDvRvLLr6UhHFVdSermtDTUnO4DliAGQiEg1hwsG5JW/KRt0AP1CnqMnYL8hYIdXdgBz8yCtTDe3NtRdnANYjhgAiYhU0zSk4AJg/Q6gYQgEIM/RW2nDAOiTAdBjgwCY29tadzMAliMGQCKiMpDS5DypdMLaATCWSMCryQWvAxV9FFfT81z+EADAY1j7fQYAhxkAHewAliUGQCKiMpDS3ACAbMrawSDWGc7f9gbsdxGI2xz29hrWH+rP7W3tYAewLDEAEhGVgZQmf0lmktYOBrkAGIcbmtOtthgFfGYA9AlrB30AcLEDWNYYAImIykBGl0PAVu8AJqIdAIA47HllqK8iBACoQBzprKG2mBJzQQZAp8evuBLqDgMgEVEZSJsB0LB4AExFwwCAuG7PUOCrlPMe/VoS0XhCcTWllRsCdnIIuCwxABIRlYGMLn9JGilrDwGnzA5g0qYB0O3fO++xq7NDYSWl54a82MfpsWe3t9wxABIRlYGsQ3YARdraATCTkFugJR0BxZUo4nQjaS75k+gKq62lxNxmB9DNAFiWGACJiMqA4ZAdQKsHQCMeAQCknTYNgABikN1PKwdAkc3ArWUBAC7OASxLDIBERGUgawZAzeoBMCEDYNbGATChy45YMhpRXEnppFN75ze6vZwDWI4YAImIyoDI7QecsfaFAUjJHTCyrkrFhaiT0GX4TcesOwcwuc9yRh4vO4DliAGQiKgMCKc5Typt7QCoJeUcQOG2bwcwZc5/zMatGwBze1pnhQa3y37rPfYGDIBEROXA7ADqWWsHQD0tAyA89tsFJCfjlB2xrHlBjBXl9rROwg1NZ9QoR3xXiIjKgHDJDqAjY+05gI50FACgeSsUV6JOxiXPXSQsPAfQ7ACmNJfiSmh/GACJiMqAZgZA3bB2B9CVkQHQ4bVvBzA//zFp4Q6guZ5lChz+LVcMgEREZUDPdQCzScWVlJYnawZAX1BxJeoIj+wAauYFMVaU29M6zQ5g2WIAJCIqA5pbBkCn1QOgIQPgvjti2I5bdgB1czjcirKpXABkB7BcMQASEZUBh1teGOC0+BCwz5AXB7grQmoLUUjzygDoyli3A5g11wFkACxfDIBERGVANzuALmHtDmBAyADoCYTUFqJQbv6jtQOguQwMA2DZYgAkIioDLnOxXJdh3QCYyWRRARkA/VXViqtRx+mTHUB3Nqa4ktIxzPUsMzoDYLliACQiKgNevzksaOEOYGdnBA5NAAAqqvoorkYdl19eAJObD2lFuQCYZQAsWwyARERlwFchQ0FAxGAYQnE1pRGL7AEAZIQOl43XAczNf8zNh7SivQHQo7gS2h8GQCKiMhAI9gUAVCKGaCqjuJrSiHbJABjV/ICmKa5GHY/ZAfQL6y76LXIB0MEOYLliACQiKgO5UODV0uiMWrMzlOiUATCu+RVXopbP7AAGEEcma6gtpkRERk5lMBzsAJYrBkAiojKg7bMzRm6o1GpSsQ4AQNwRUFyJWv7KEADAo2UQtWjYR0Z2AAUDYNliACQiKge6AzF4AQCxznbFxZRGOhoGAKRsHgD3XQQ7atH3GmYHkAGwfDEAEhGViZgug1GiK6y2kBLJxiMAgLTT3gFw37CfiEYUF1MaWpYdwHLHAEhEVCYSZgDMdcqsxojLIeCMq1JxJerFNLnwt1XDvmZ2AOFkACxXygNge3s7LrnkElRVVSEUCmHmzJno6jrw6uiJRALXXHMN+vbti4qKCkyfPh1tbW0Fx7S0tGDq1Knw+/0YMGAAbrjhBmQyhVfWJZNJ/PSnP8Xw4cPh8XgwYsQIPPbYY0U/RyKiQ5EbGk2bc+WsRiQ7AQAGAyAS5oUwKYu+11puT2unV20htF9O1QVccskl2L59O1asWIF0Oo0ZM2bgyiuvxOLFi/f7nB/96Ef405/+hGeeeQbBYBCzZ8/G+eefj1deeQUAkM1mMXXqVNTW1uLVV1/F9u3bcdlll8HlcuEXv/hF/ut873vfQ1tbG37zm9/gyCOPxPbt22EY1rwii4jKX8pVCSSBbDysupSS0JPmcOc+F7zYVUL3AwaQjllzCFjPpgAAGgNg2VIaAN9//30sX74cr7/+OiZNmgQAePjhh3HOOefgnnvuwaBBg77wnI6ODvzmN7/B4sWLccYZZwAAHn/8cYwdOxavvfYaJk+ejBdeeAHvvfce/vrXv6KmpgYTJkzAHXfcgZ/85Ce47bbb4Ha7sXz5cvztb3/DRx99hOpquSXRiBEjeuzciYg+L+2SS8EgZs2rgPW0HN3RPOwAppwBIANk4hYNgOaWhpqLQ8DlSukQcFNTE0KhUD78AUBDQwN0Xcfq1au7fU5zczPS6TQaGhry940ZMwbDhg1DU1NT/uuOHz8eNTU1+WMaGxsRiUSwfv16AMD//d//YdKkSbjrrrswePBgHHXUUfjxj3+MeHz/C3Mmk0lEIpGCDyKiYsn45GLQjvhuxZWUhtMMgLqPHcC0Q+6EIhLW/D3iMMwOoMunuBLaH6UdwNbWVgwYMKDgPqfTierqarS2tu73OW63G6FQqOD+mpqa/HNaW1sLwl/u8dxjAPDRRx/hH//4B7xeL/7whz9g165d+Jd/+Rfs3r0bjz/+eLffe8GCBfjZz372pc+TiOiQBPoBAJyJXYoLKQ13RgZApy+ouBL1si4539NIdCqupDRyAdDBDmDZKkkH8KabboKmaQf82LBhQym+9SEzDAOapuGpp57CySefjHPOOQf33Xcffvvb3+63Czh37lx0dHTkPz799NMerpqIrMxZ0R8A4ElacwjYnY0CAFyBkNpCykDWZe6FnLJmAHSaQ8C6i3MAy1VJOoDXX389rrjiigMeM2rUKNTW1mLHjh0F92cyGbS3t6O2trbb59XW1iKVSiEcDhd0Adva2vLPqa2txZo1awqel7tKOHfMwIEDMXjwYASDe/8lOnbsWAgh8Nlnn2H06NFf+N4ejwceD/81Q0Sl4QnKERF/Jqy2kBLxGTIAes2t0GzNI4fBtaQ1A6DDSAMAdDcDYLkqSQewf//+GDNmzAE/3G436uvrEQ6H0dzcnH/uqlWrYBgG6urquv3aEydOhMvlwsqVK/P3bdy4ES0tLaivrwcA1NfX49133y0IlytWrEBVVRXGjRsHAPja176Gbdu2FSw588EHH0DXdQwZMqSorwcR0aHw95H/QK00wmoLKQEhBAJC/rz1VVUrrkY93SsvhNGs2gEUuSFgzgEsV0ovAhk7diymTJmCWbNmYc2aNXjllVcwe/ZsXHjhhfkrgLdu3YoxY8bkO3rBYBAzZ87EnDlz8OKLL6K5uRkzZsxAfX09Jk+eDAA466yzMG7cOFx66aV4++238Ze//AXz5s3DNddck+/gXXzxxejbty9mzJiB9957Dy+//DJuuOEG/OAHP4DPx7+wRNTzKqtlAAyJCFIZay1JFU9nEYTsAAaq+imuRj2XuR2cnooqrqQ0XGYAdLr5+7RcKV8I+qmnnsKYMWNw5pln4pxzzsGpp56KRx99NP94Op3Gxo0bEYvt3TD7/vvvx7e//W1Mnz4dp512Gmpra/Hss8/mH3c4HFi6dCkcDgfq6+vx/e9/H5dddhluv/32/DEVFRVYsWIFwuEwJk2ahEsuuQTnnnsuHnrooZ45cSKiz6msHggAqNLi2BOxVmco0tkFryaHBdkBBFwBOf0od2GM1eQCoMPDIeBypXwh6Orq6gMu+jxixAgIIQru83q9WLhwIRYuXLjf5w0fPhzLli074PceM2YMVqxY8eUKJiIqEd0fQgYOOJFFeNd21FRb52rZrrC8sjkLHQ4Pl4HxVsolf3xZay4D44YM+24PO4DlSnkHkIiITJqGiCbDUVd790th9VbxTrm2YRcCgM5fPb6gHO4PGtbcCs5tdgBdbr/iSmh/+H8hEVEZ6XKGAACJjh0HPrCXSURkAIzpFYorKQ+BvnJt2mp0IJHKHOToXkaIvR1ALzuA5YoBkIiojERdcmgw3WGtDmC6qx0AEHdwGzgAqDCv+PZqaYQ7wmqLKbJ0OgWHJqduub3sAJYrBkAiojKS8sorZI3ONsWVFFcmKhe3Tro4/w8ANE8FEnADAMI7tymupriSib0XbXrYASxbDIBERGXECMjFoPWotYaAjXgYAJBmAMzr0EPy825rdXtT+wRAXgRSvhgAiYjKiF4p54a5EzsVV1JcWlx2ALMe61zZfLjirj4AgNie7YorKa5UUm6nmhIO6A6H4mpofxgAiYjKiDsk1wL0pXYrrqS49GQYACC8DIA5SbcMgKmItcJ+KmEGQM2tuBI6EAZAIqIy4usjd0GqyrQrrqS4nCm53p3mC6ktpIxk/f0BACJirSHgdK4DCJfiSuhAGACJiMpIsP9gAEC1CCOTtc52cO60DIC6r4/iSsqHCA0DAHi6WhRXUlzplAyAaXYAyxoDIBFRGanqPwQA0Efrwu4O62wH583Ic3FV9FVcSfnw1R4FAOgT/1RxJcWVMTuAaTAAljMGQCKiMuLw90Ha3KXTSsuD+A0ZAN2V3Ac4p3rIGADAQGMbEums4mqKJ5vrAOoMgOWMAZCIqJxoGvbocpi0c9dWxcUUT8DoAgD4qtgBzAkOPhoAUKOF8VmbdS4EyaST8jOHgMsaAyARUZnpcsouWeduawTArCFQBRkA/QyAeZq/T37v550tGxRXUzxZcwg4q/MikHLGAEhEVGYy5tWhVukAdnZ1wqvJvWErQv0UV1NednvknM/oto2KKykeI50AAGR1j+JK6EAYAImIyoyzSu4Tm7TIAsFd4V0AgKzQ4PJxHcB9xSuHAwCyuz5UXEnxiHSuA8gh4HLGAEhEVGZ8/eTyIP6uTxRXUhyxDrmodZcWAHT+2tmXqB4FAPBEPlZbSBEZ5hxAw8EAWM74fyIRUZnpc8TJAICjs5vQHk0prubwxSMyAEb1SsWVlJ/cUjBBCy0Fo6XlXsBZh19xJXQgDIBERGXGO+IkAMCR+jZsaun98wBTXTIAxvQKxZWUn9xSMIMstBRMPgA6fYoroQNhACQiKjeBftjllPMAW99vUlzM4ctE9wAAks4qxZWUn32Xgtn82Q7F1RSHlpEB0HCyA1jOGACJiMpQZ9/jAADpljWKKzl8RkwGwJSbAfDzNH8fdOrydflk87uKqykO3QyAgh3AssYASERUhrwj5DzA6vC7yBpCcTWHR8TDAICsm1cAd6cjMAIAEN6yVm0hReIwrwIW7oDiSuhAGACJiMpQ/zGnAACOFZvxQWtEcTWHR0+GAQCGhwGwO84hE+WNrW9aYh5grgOoMwCWNQZAIqIy5Bx8ArLQMUAL470N76ku57A4kh3yhq+P2kLK1IAx9QCA48QGvLih988DdGTlQtC6hwGwnDEAEhGVI7cfuyrkFaIdH/xDcTGHx52WHUzdzwDYHf2Ib8KAA+P1j/HamtdUl3PYnFk5BOz0MgCWMwZAIqIypQ2XnSHvttWIJNKKq/nqPJlOAICrolpxJWWqYgCiw74JABjxye/REe+97zUAuAwZAF0+rvtYzhgAiYjKVP9jTgcA1GEdnnxli+JqvjpfVgZANwPgflWceiUA4HztJfz1nd77XgOAx5BDwC52AMsaAyARUZnSRp6GjMOLI/TtWPPic9i8o1N1SV+aEAKVhhwCDlYPUFxN+dKO/BY6vIMR1GJoefm/kcoYqkv6ytxCBkA3O4BljQGQiKhc+frAccL3AQA/1x/FwhfeUVzQlxeJpRCCDK7VAwYprqaM6Tr0STMAAN/sfB63L12vuKCvRggBrxkAvX4GwHLGAEhEVMa0hvlIVQzBUH0nBr7/BL7/n6t71bqAO3a2wanJbpa3ih3AA6msnwFDd2GC/hGqXn8IF//Ha8hke1cnsCuRQgXkHMA+1bzop5wxABIRlTNvEO6zbgUAXO18Hps2f4Ajbl6GJ17Zglgqo7i4g2vd/hkAIKr5AadbcTVlLtAP+mk/BgDc6Po9Rn28BEf+9M/419+txdZwXHFxh2bnjtZ84PeFBiquhg7EqboAIiI6iGO/A9H0CCq3v42lnpsxLz0Ttz0P3Pb8e5g4vA+Orq3EMYP2v82aBg0nDAvB5Tj0f/Pv6Ezg410xCBxet/H1v72BrwOIuvqClwQcgtN/AqHp0F78OW5z/hbjtI+x7N3J+Prbn8HnduHYwUEEfS5UeJyYOKL8Omxb1r+BeQA6tEoEHS7V5dABKA+A7e3t+OEPf4jnn38euq5j+vTpePDBB1FRUbHf5yQSCVx//fVYsmQJkskkGhsb8ctf/hI1NTX5Y1paWnD11VfjxRdfREVFBS6//HIsWLAATufeU37qqadw1113YdOmTQgGgzj77LNx9913o2/fviU9ZyKiL0XXoU1/DPjdBei/ezN+6X4Q/505E+8YR+CTlgF4oyWAF4UfnfAhCi9EGQ3uXOT4GHABycrhqkvpHTQN2mk3AHs+gfOt/8bFzhdxMV7EVtEXL2Un4N2WkWgRA/CxCGLtW05kocOABkPoe2+bn7PQIaCbnyUBDQJa/tvl/ry/x3OP7P3c/f05p+rrATcQdVaD+76UN00IoXQyydlnn43t27fj17/+NdLpNGbMmIGTTjoJixcv3u9zrr76avzpT3/CE088gWAwiNmzZ0PXdbzyyisAgGw2iwkTJqC2thZ33303tm/fjssuuwyzZs3CL37xCwDAK6+8gtNOOw33338/zj33XGzduhVXXXUVjjrqKDz77LOHVHskEkEwGERHRweqqrjJORGVWDYNPH8d8NZ/7/cQAxpSmhcp3YOk5kMCbkQzGjJw5D+y5ocAYOTDgfzFb+wbADQNVT4PNE3bJyiYj2vafmvI0UUWY+JrUWl0ID1xFlzn3lOEF8EmDAPY8Dzw0d8g1v0vtERYdUVfStfwBlTM+F/VZewXf38rDoDvv/8+xo0bh9dffx2TJk0CACxfvhznnHMOPvvsMwwa9MUrxjo6OtC/f38sXrwY3/nOdwAAGzZswNixY9HU1ITJkyfjz3/+M7797W9j27Zt+a7gokWL8JOf/AQ7d+6E2+3GPffcg1/96lf48MMP81/74Ycfxr//+7/js88+O6T6+ReIiHqcEMD6Z4FPXgV2fQCEW4BEBEhGAKOM5wRe+gfgiDNUV9E7pRPAhyuBliZgxwYg/AkQ2w1kM4DIAsIADPNz7s8quSuA7zwOHHWW2joOgL+/FQ8BNzU1IRQK5cMfADQ0NEDXdaxevRr//M///IXnNDc3I51Oo6GhIX/fmDFjMGzYsHwAbGpqwvjx4wuGhBsbG3H11Vdj/fr1OOGEE1BfX4+bb74Zy5Ytw9lnn40dO3bgf/7nf3DOOeeU9qSJiA6HpgHHTpcf+xICyCRkGExHgVQMSMflbSMjA0I2bd42P4QAIMzgkLtt/jl3O3/f5x8/BLoDcHqB/kcDwyYX9WWwFZcXGDNVfhwqw9gbCI0skBuqzb2P+94WeweA0V1PqKDbqx38PoeHF/z0AkoDYGtrKwYMKFwWwOl0orq6Gq2trft9jtvtRigUKri/pqYm/5zW1taC8Jd7PPcYAHzta1/DU089hQsuuACJRAKZTAbnnnsuFi5cuN96k8kkkslk/s+RSOTQTpSIqNQ0DXD55AeRrkMu9KF8qj+VqZLMFL7pppugadoBPzZs2FCKb33I3nvvPVx77bWYP38+mpubsXz5cnz88ce46qqr9vucBQsWIBgM5j+GDh3agxUTERERFUdJ/mlw/fXX44orrjjgMaNGjUJtbS127NhRcH8mk0F7eztqa2u7fV5tbS1SqRTC4XBBF7CtrS3/nNraWqxZs6bgeW1tbfnHABnmvva1r+GGG24AABx33HEIBAL4+te/jjvvvBMDB35x/aK5c+dizpw5+T9HIhGGQCIiIup1ShIA+/fvj/79+x/0uPr6eoTDYTQ3N2PixIkAgFWrVsEwDNTV1XX7nIkTJ8LlcmHlypWYPl3Ogdm4cSNaWlpQX1+f/7o///nPsWPHjvwQ84oVK1BVVYVx48YBAGKxWMGSMADgcDgAyK1suuPxeODxeA56XkRERETlTOliUWPHjsWUKVMwa9YsrFmzBq+88gpmz56NCy+8MH8F8NatWzFmzJh8Ry8YDGLmzJmYM2cOXnzxRTQ3N2PGjBmor6/H5MlykvFZZ52FcePG4dJLL8Xbb7+Nv/zlL5g3bx6uueaafIA799xz8eyzz+JXv/oVPvroI7zyyiv413/9V5x88sndXn1MREREZBXKZ4c+9dRTmD17Ns4888z8QtAPPfRQ/vF0Oo2NGzciFovl77v//vvzx+67EHSOw+HA0qVLcfXVV6O+vh6BQACXX345br/99vwxV1xxBTo7O/HII4/g+uuvRygUwhlnnIF///d/75kTJyIiIlJE+ULQvRnXESIiIup9+Ptb8RAwEREREfU8BkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZ5QtB92a5JRQjkYjiSoiIiOhQ5X5v23kpZAbAw9DZ2QkAGDp0qOJKiIiI6Mvq7OxEMBhUXYYS3AnkMBiGgW3btqGyshKaphX1a0ciEQwdOhSffvqpbVcp7wl8nXsGX+eewde5Z/B17hmlfJ2FEOjs7MSgQYOg6/acDccO4GHQdR1Dhgwp6feoqqriD5gewNe5Z/B17hl8nXsGX+eeUarX2a6dvxx7xl4iIiIiG2MAJCIiIrIZBsAy5fF4cOutt8Lj8aguxdL4OvcMvs49g69zz+Dr3DP4OpcWLwIhIiIishl2AImIiIhshgGQiIiIyGYYAImIiIhshgGQiIiIyGYYAMvQwoULMWLECHi9XtTV1WHNmjWqS+pVbrvtNmiaVvAxZsyY/OOJRALXXHMN+vbti4qKCkyfPh1tbW0FX6OlpQVTp06F3+/HgAEDcMMNNyCTyfT0qZSVl19+Geeeey4GDRoETdPw3HPPFTwuhMD8+fMxcOBA+Hw+NDQ0YNOmTQXHtLe345JLLkFVVRVCoRBmzpyJrq6ugmPeeecdfP3rX4fX68XQoUNx1113lfrUysrBXucrrrjiC3+/p0yZUnAMX+cDW7BgAU466SRUVlZiwIABmDZtGjZu3FhwTLF+Trz00ks48cQT4fF4cOSRR+KJJ54o9emVjUN5nb/xjW984e/zVVddVXAMX+cSEVRWlixZItxut3jsscfE+vXrxaxZs0QoFBJtbW2qS+s1br31VnHMMceI7du35z927tyZf/yqq64SQ4cOFStXrhRvvPGGmDx5sjjllFPyj2cyGXHssceKhoYGsXbtWrFs2TLRr18/MXfuXBWnUzaWLVsmfvrTn4pnn31WABB/+MMfCh7/t3/7NxEMBsVzzz0n3n77bfFP//RPYuTIkSIej+ePmTJlijj++OPFa6+9Jv7+97+LI488Ulx00UX5xzs6OkRNTY245JJLxLp168Tvfvc74fP5xK9//eueOk3lDvY6X3755WLKlCkFf7/b29sLjuHrfGCNjY3i8ccfF+vWrRNvvfWWOOecc8SwYcNEV1dX/phi/Jz46KOPhN/vF3PmzBHvvfeeePjhh4XD4RDLly/v0fNV5VBe59NPP13MmjWr4O9zR0dH/nG+zqXDAFhmTj75ZHHNNdfk/5zNZsWgQYPEggULFFbVu9x6663i+OOP7/axcDgsXC6XeOaZZ/L3vf/++wKAaGpqEkLIX8C6rovW1tb8Mb/61a9EVVWVSCaTJa29t/h8MDEMQ9TW1oq77747f184HBYej0f87ne/E0II8d577wkA4vXXX88f8+c//1lomia2bt0qhBDil7/8pejTp0/B6/yTn/xEHH300SU+o/K0vwB43nnn7fc5fJ2/vB07dggA4m9/+5sQong/J2688UZxzDHHFHyvCy64QDQ2Npb6lMrS519nIWQAvPbaa/f7HL7OpcMh4DKSSqXQ3NyMhoaG/H26rqOhoQFNTU0KK+t9Nm3ahEGDBmHUqFG45JJL0NLSAgBobm5GOp0ueI3HjBmDYcOG5V/jpqYmjB8/HjU1NfljGhsbEYlEsH79+p49kV5iy5YtaG1tLXhdg8Eg6urqCl7XUCiESZMm5Y9paGiArutYvXp1/pjTTjsNbrc7f0xjYyM2btyIPXv29NDZlL+XXnoJAwYMwNFHH42rr74au3fvzj/G1/nL6+joAABUV1cDKN7PiaampoKvkTvGrj/PP/865zz11FPo168fjj32WMydOxexWCz/GF/n0nGqLoD22rVrF7LZbMFfdACoqanBhg0bFFXV+9TV1eGJJ57A0Ucfje3bt+NnP/sZvv71r2PdunVobW2F2+1GKBQqeE5NTQ1aW1sBAK2trd2+B7nH6Ityr0t3r9u+r+uAAQMKHnc6naiuri44ZuTIkV/4GrnH+vTpU5L6e5MpU6bg/PPPx8iRI/Hhhx/i5ptvxtlnn42mpiY4HA6+zl+SYRi47rrr8LWvfQ3HHnssABTt58T+jolEIojH4/D5fKU4pbLU3esMABdffDGGDx+OQYMG4Z133sFPfvITbNy4Ec8++ywAvs6lxABIlnP22Wfnbx933HGoq6vD8OHD8fvf/54/CKjXu/DCC/O3x48fj+OOOw5HHHEEXnrpJZx55pkKK+udrrnmGqxbtw7/+Mc/VJdiaft7na+88sr87fHjx2PgwIE488wz8eGHH+KII47o6TJthUPAZaRfv35wOBxfuNKsra0NtbW1iqrq/UKhEI466ihs3rwZtbW1SKVSCIfDBcfs+xrX1tZ2+x7kHqMvyr0uB/q7W1tbix07dhQ8nslk0N7eztf+MIwaNQr9+vXD5s2bAfB1/jJmz56NpUuX4sUXX8SQIUPy9xfr58T+jqmqqrLVP0b39zp3p66uDgAK/j7zdS4NBsAy4na7MXHiRKxcuTJ/n2EYWLlyJerr6xVW1rt1dXXhww8/xMCBAzFx4kS4XK6C13jjxo1oaWnJv8b19fV49913C36JrlixAlVVVRg3blyP198bjBw5ErW1tQWvayQSwerVqwte13A4jObm5vwxq1atgmEY+R/69fX1ePnll5FOp/PHrFixAkcffbSthiW/jM8++wy7d+/GwIEDAfB1PhRCCMyePRt/+MMfsGrVqi8Mhxfr50R9fX3B18gdY5ef5wd7nbvz1ltvAUDB32e+ziWi+ioUKrRkyRLh8XjEE088Id577z1x5ZVXilAoVHAFFB3Y9ddfL1566SWxZcsW8corr4iGhgbRr18/sWPHDiGEXN5h2LBhYtWqVeKNN94Q9fX1or6+Pv/83LIDZ511lnjrrbfE8uXLRf/+/W2/DExnZ6dYu3atWLt2rQAg7rvvPrF27VrxySefCCHkMjChUEj88Y9/FO+8844477zzul0G5oQTThCrV68W//jHP8To0aMLlicJh8OipqZGXHrppWLdunViyZIlwu/322Z5EiEO/Dp3dnaKH//4x6KpqUls2bJF/PWvfxUnnniiGD16tEgkEvmvwdf5wK6++moRDAbFSy+9VLD8SCwWyx9TjJ8TueVJbrjhBvH++++LhQsX2mp5koO9zps3bxa33367eOONN8SWLVvEH//4RzFq1Chx2mmn5b8GX+fSYQAsQw8//LAYNmyYcLvd4uSTTxavvfaa6pJ6lQsuuEAMHDhQuN1uMXjwYHHBBReIzZs35x+Px+PiX/7lX0SfPn2E3+8X//zP/yy2b99e8DU+/vhjcfbZZwufzyf69esnrr/+epFOp3v6VMrKiy++KAB84ePyyy8XQsilYG655RZRU1MjPB6POPPMM8XGjRsLvsbu3bvFRRddJCoqKkRVVZWYMWOG6OzsLDjm7bffFqeeeqrweDxi8ODB4t/+7d966hTLwoFe51gsJs466yzRv39/4XK5xPDhw8WsWbO+8A9Evs4H1t3rC0A8/vjj+WOK9XPixRdfFBMmTBBut1uMGjWq4HtY3cFe55aWFnHaaaeJ6upq4fF4xJFHHiluuOGGgnUAheDrXCqaEEL0XL+RiIiIiFTjHEAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim2EAJCIiIrIZBkAiIiIim/n/AVg3C7aYGHpTAAAAAElFTkSuQmCC",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "name = 'Ramp2_xRack' #'08_Ramp_xRACK'\n",
    "simu = np.array(pd.read_csv(path+name+'_xax.csv',header=None)[0])\n",
    "mess = np.array(pd.read_csv(path+name+'_meas.csv',header=None)[0])\n",
    "print(\"rms = \",np.mean((simu-mess)**2))\n",
    "plt.figure()\n",
    "plt.plot(mess)\n",
    "plt.plot(simu)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x20db54d4eb0>]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "947d7ea7613948059631f8a1f21bbb32",
       "version_major": 2,
       "version_minor": 0
      },
      "image/png": "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",
      "text/html": [
       "\n",
       "            <div style=\"display: inline-block;\">\n",
       "                <div class=\"jupyter-widgets widget-label\" style=\"text-align: center;\">\n",
       "                    Figure\n",
       "                </div>\n",
       "                <img src='data:image/png;base64,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' width=640.0/>\n",
       "            </div>\n",
       "        "
      ],
      "text/plain": [
       "Canvas(toolbar=Toolbar(toolitems=[('Home', 'Reset original view', 'home', 'home'), ('Back', 'Back to previous …"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "name = 'Ramp3_xRack'#'20_Ramp_xRack'\n",
    "simu = np.array(pd.read_csv(path+name+'_xax.csv',header=None)[0])\n",
    "mess = np.array(pd.read_csv(path+name+'_meas.csv',header=None)[0])\n",
    "np.mean((simu-mess)**2)\n",
    "plt.figure()\n",
    "plt.plot(mess)\n",
    "plt.plot(simu)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.19"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

